Randers geometry as MOND/dark matter

We consider a deviation of the physical length from the Riemann geometry toward the Randers'. We construct a consistent second-order relativistic theory of gravity that dynamically reduces to the Einstein-Hilbert theory for the strong and Newtonian gravity while its weak gravitational regime reproduces MOND and the gravitational lensing attributed to the dark matter halo. It also naturally accommodates the observed value of the cosmological constant. We show that it predicts a few percent deviation for the post Newtonian parameter $\gamma$ in a part of the regime that interpolates the Newtonian regime to the MOND regime. The deviation is consistent with the reported observations but can possibly be detected by fine-tuned refinements of the current data or specified future observations.

==> Mathematica/GeneralGamma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     41366,       1113]
NotebookOptionsPosition[     40032,       1073]
NotebookOutlinePosition[     40376,       1088]
CellTagsIndexPosition[     40333,       1085]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["xN", "2"], 
      RowBox[{"1", "+", "xN"}]], "\[Equal]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", 
        FractionBox[
         RowBox[{
          SuperscriptBox["k", "2"], " "}], 
         SuperscriptBox["r", "2"]]}], ")"}], "n"]}], ",", "xN"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6444706033018208`*^9, 3.644470630891047*^9}, {
  3.644471454563719*^9, 3.6444714874898663`*^9}, {3.644471555927566*^9, 
  3.644471559318925*^9}, {3.64447168786732*^9, 3.644471688355385*^9}, {
  3.6456292046866093`*^9, 3.6456292058703003`*^9}}],

Cell[BoxData[{
 RowBox[{"xPhi", "=", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox["1", "n"]}]], " ", 
   FractionBox["k", "r"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{" ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", "r"], ")"}], 
          RowBox[{"2", "n"}]]}]}]], " ", "+", 
      RowBox[{
       SuperscriptBox["2", 
        FractionBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
    FractionBox["1", "n"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"xA", "=", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     FractionBox["3", "2"], "-", 
     FractionBox["1", "n"]}]], " ", 
   FractionBox["k", "r"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"4", "+", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"3", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["k", "r"], ")"}], 
          RowBox[{"2", "n"}]]}]}]], " ", "+", 
      RowBox[{
       SuperscriptBox["8", 
        FractionBox["n", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
    FractionBox["1", "n"]]}]}]}], "Input",
 CellChangeTimes->{{3.6456290988845673`*^9, 3.645629278265163*^9}}],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{{3.644471568427257*^9, 3.644471597399438*^9}}],

Cell[BoxData[{
 RowBox[{"\[Phi]1", "=", "  ", 
  RowBox[{"k", " ", "a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"A1", "=", " ", 
  RowBox[{
   RowBox[{"-", "4"}], " ", "k", " ", "a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]N", "=", " ", 
  RowBox[{"a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6444099158859*^9, 3.644409965573646*^9}, {
  3.64458312805175*^9, 3.6445831351557302`*^9}}],

Cell[BoxData[{
 RowBox[{"\[Phi]2", "=", 
  RowBox[{
   RowBox[{"-", " ", 
    FractionBox["a0", 
     RowBox[{"2", "k"}]]}], " ", "xPhi"}]}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", " ", 
  RowBox[{
   RowBox[{"+", 
    FractionBox[
     RowBox[{" ", "a0"}], 
     RowBox[{"2", "k", " "}]]}], "xA"}]}]}], "Input",
 CellChangeTimes->{{3.644409973474224*^9, 3.644410013740862*^9}, {
  3.644410227948436*^9, 3.644410297267795*^9}, {3.6444106237316923`*^9, 
  3.644410624116025*^9}, {3.644472368244967*^9, 3.644472396232065*^9}, {
  3.644479277234487*^9, 3.644479278390149*^9}, {3.644583158914794*^9, 
  3.644583161122909*^9}, {3.64465218093531*^9, 3.644652181976284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]Slow", "[", 
   RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["r", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "k"}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", "+", "n"}], 
         RowBox[{"2", " ", "n"}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          FractionBox["1", "n"]}]], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["2", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"n", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["8", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6446523673452463`*^9, 3.644652371954702*^9}, {
  3.6446524105426817`*^9, 3.644652440193411*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Phi]Fast", "[", 
    RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["1", "n"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["8", "n"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["k", "r"], ")"}], 
             RowBox[{"2", " ", "n"}]]}]}]], "+", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
       FractionBox["1", "n"]], " ", "r"}]}], 
    SuperscriptBox["r", "2"]]}]}]], "Input",
 CellChangeTimes->{{3.6446523145868998`*^9, 3.64465234094445*^9}}],

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"a0", " ", 
    RowBox[{"\[Phi]Fast", "[", 
     RowBox[{"r", ",", "k", ",", "n"}], "]"}]}], "-", "A1", "-", "A2", "-", 
   RowBox[{"2", "\[Phi]N"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"a0", " ", 
    RowBox[{"\[Phi]Slow", "[", 
     RowBox[{"r", ",", "k", ",", "n"}], "]"}]}], "-", "A1", "-", "A2", "-", 
   "\[Phi]1", "-", "\[Phi]2", "-", " ", "\[Phi]N"}], "]"}]}], "Input",
 CellChangeTimes->{{3.644652450950164*^9, 3.644652527844509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            FractionBox["1", "n"]}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["2", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"n", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "+", 
           FractionBox["1", "n"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["8", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}]}]]}]], "-", "2"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6444769395963717`*^9, 3.6444769568323*^9}, {
  3.6444793273052464`*^9, 3.644479327930603*^9}, {3.644652534599473*^9, 
  3.644652536464353*^9}, {3.644671249748005*^9, 3.6446712511622353`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.64447633912222*^9, 3.64447633918664*^9}}],

Cell[BoxData[{
 RowBox[{"p", "=", 
  RowBox[{"1", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]1", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["\"\<r\>\"", 
        RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
       RowBox[{
        RowBox[{
        "OverTilde", "[", "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"",
          "]"}], "-", "2"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBmIQncP9zlVT/bVjHYdAIIgO8ZBtBNHp/wxbQLSXRNVE
dyCtkX96Ooi+cPjrbBB9Qn3DahA9zf7vRhD9Kb7qGIjeEGF4HkTLxV+5BKKn
8s27CaK1FzHfA9H2BUGPQPQTlpSXIHqK0c7PYH2XXoJpodNTf4LoPIc3/0D0
kju8LB5A2sNIih9EJ00MEwbRP5y3S4LoDmEeORC9yENVAUTbKShpgujr59Ks
QXSZWGooiJ4W6BgGonfM8csEq9epyQXROitYikB0wsbQYhC94euNShAt/HH3
DBAt8aN0Loi+J3VoHYhedaH4lCeQ/n7y8xkQva0s/TmI5lrz+wWIfiTXfs8L
SL/w+fAQRAutX/AWRJ/j630HotlrxL6B6BVPRb6D6DfRnlO8Qfav7QDT/9Kk
54LoJduKwPSuZ7vq54PMMVzeBKIB9qjH9w==
  "]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p", "=", 
    FractionBox["1", "4"]}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalGamma]2", "=", " ", 
    RowBox[{"LogLinearPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\"\<r\>\"", 
          RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
         RowBox[{
          RowBox[{
          "OverTilde", "[", 
           "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"", "]"}], "-", 
          "2"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.644476762572278*^9, 3.644476777148242*^9}, {
  3.644477036474601*^9, 3.644477055769075*^9}, {3.644477285752022*^9, 
  3.644477291647279*^9}, {3.644479378470973*^9, 3.644479401838616*^9}, {
  3.6444794377680798`*^9, 3.6444794503815536`*^9}, {3.644479524868734*^9, 
  3.644479525651325*^9}, {3.6444806804047623`*^9, 3.644480682188195*^9}, {
  3.64448078068219*^9, 3.644480782374196*^9}, {3.644652568368471*^9, 
  3.644652583992256*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p", "=", 
    FractionBox["1", "8"]}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalGamma]3", "=", 
    RowBox[{"LogLinearPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "12"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\"\<r\>\"", 
          RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
         RowBox[{
          RowBox[{
          "OverTilde", "[", 
           "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"", "]"}], "-", 
          "2"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6444771009820967`*^9, 3.644477106886429*^9}, {
  3.644477323340671*^9, 3.6444773247175627`*^9}, {3.644479203907113*^9, 
  3.644479206590287*^9}, {3.644479468388959*^9, 3.644479494800818*^9}, {
  3.644480692316318*^9, 3.644480694387761*^9}, {3.6444808065150948`*^9, 
  3.644480808070032*^9}, {3.644652591316492*^9, 3.644652605706094*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p", "=", 
    RowBox[{"1", "/", "16"}]}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalGamma]4", "=", 
    RowBox[{"LogLinearPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
        RowBox[{"\[Gamma]", "[", 
         RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\"\<r\>\"", 
          RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
         RowBox[{
          RowBox[{
          "OverTilde", "[", 
           "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"", "]"}], "-", 
          "2"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6444771428587*^9, 3.644477199551758*^9}, {
  3.644477366742*^9, 3.644477410041243*^9}, {3.644477500038814*^9, 
  3.644477501470443*^9}, {3.6444795320536213`*^9, 3.644479572245461*^9}, {
  3.644480697660021*^9, 3.644480699595273*^9}, {3.644480826743919*^9, 
  3.644480829717328*^9}, {3.644652610182926*^9, 3.6446526268893538`*^9}}],

Cell[BoxData[{
 RowBox[{"p", "=", 
  RowBox[{"1", "/", "32"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]5", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["\"\<r\>\"", 
        RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
       RowBox[{
        RowBox[{
        "OverTilde", "[", "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"",
          "]"}], "-", "2"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{
  3.644477383247759*^9, {3.644477469483573*^9, 3.644477494350745*^9}, {
   3.644479536673037*^9, 3.644479537031775*^9}, {3.644479606728705*^9, 
   3.644479622212343*^9}, {3.644480703043427*^9, 3.6444807050110064`*^9}, {
   3.6444808634512157`*^9, 3.644480865155397*^9}, {3.644652631593869*^9, 
   3.644652644150558*^9}}],

Cell[BoxData[{
 RowBox[{"p", "=", 
  RowBox[{"1", "/", "64"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]6", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "3"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", " ", 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.001", ",", "100"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["\"\<r\>\"", 
        RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
       RowBox[{
        RowBox[{
        "OverTilde", "[", "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"",
          "]"}], "-", "2"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.644479630520072*^9, 3.644479648827999*^9}, {
  3.6444807082998238`*^9, 3.644480710001687*^9}, {3.64448089145304*^9, 
  3.644480893178273*^9}, {3.6446526539932327`*^9, 3.644652668796865*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6444969941607924`*^9, 3.6444970257545853`*^9}}],

Cell[BoxData[{
 RowBox[{"p", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Fast1", "=", " ", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.3", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["r", 
        RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
       FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Fast\)]\)\>\"", 
        SubscriptBox["a", "0"]]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"1", "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{"Fast1o4", "=", " ", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.1", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["r", 
        RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
       FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Fast\)]\)\>\"", 
        SubscriptBox["a", "0"]]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{"1", "/", "16"}]}], "\[IndentingNewLine]", 
 RowBox[{"Fast1o16", "=", " ", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
      RowBox[{"\[Phi]Fast", "[", 
       RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0.1", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["r", 
        RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
       FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Fast\)]\)\>\"", 
        SubscriptBox["a", "0"]]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", "64"}],
           "}"}], ",", " ", 
         RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.55"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.644652694234497*^9, 3.644652796017366*^9}, {
  3.644652830704586*^9, 3.6446532193847027`*^9}, {3.644653278475719*^9, 
  3.644653336005538*^9}, {3.644653576504599*^9, 3.644653650412869*^9}, {
  3.644653707744502*^9, 3.644653708988019*^9}, {3.6446538704752083`*^9, 
  3.6446539357937317`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p", "=", "1"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Slow1", "=", 
    RowBox[{"LogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.5", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["r", 
          RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
         FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Slow\)]\)\>\"", 
          SubscriptBox["a", "0"]]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"1", "/", "4"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Slow1o4", "=", 
    RowBox[{"LogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.1", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["r", 
          RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
         FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Slow\)]\)\>\"", 
          SubscriptBox["a", "0"]]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.65"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"1", "/", "16"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"Slow1o16", "=", 
    RowBox[{"LogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "1"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "4"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "8"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "16"}], "]"}], ",", 
        RowBox[{"\[Phi]Slow", "[", 
         RowBox[{"r", ",", "p", ",", "64"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0.01", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["r", 
          RowBox[{"OverTilde", "[", "r", "]"}]], ",", 
         FractionBox["\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(Slow\)]\)\>\"", 
          SubscriptBox["a", "0"]]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "2", ",", "3", ",", "4", ",", "8", ",", "16", ",", 
             "64"}], "}"}], ",", " ", 
           RowBox[{"Joined", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\<n\>\""}]}], " ", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.85", ",", "0.65"}], "}"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.644653258296483*^9, 3.6446532732203197`*^9}, {
  3.644653345711391*^9, 3.644653565843676*^9}, {3.644653756406157*^9, 
  3.644653864330237*^9}, {3.644653968785522*^9, 3.644654032445168*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Slow1.pdf\>\"", ",", "Slow1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Slow4.pdf\>\"", ",", "Slow1o4"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Slow16.pdf\>\"", ",", "Slow1o16"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6446540710394173`*^9, 3.644654137362506*^9}, {
  3.6446543255808277`*^9, 3.644654326972484*^9}, {3.645002038941684*^9, 
  3.645002051519312*^9}, {3.649141359640625*^9, 3.649141375765625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Fast1.pdf\>\"", ",", "Fast1"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Fast4.pdf\>\"", ",", "Fast1o4"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Fast16.pdf\>\"", ",", "Fast1o16"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.644654288471573*^9, 3.644654321116561*^9}, {
  3.645002055637892*^9, 3.645002063367003*^9}, {3.649141382578125*^9, 
  3.649141396296875*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6445701543162537`*^9, 3.644570156071052*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma1.pdf\>\"", ",", "\[CapitalGamma]1"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma2.pdf\>\"", ",", "\[CapitalGamma]2"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma3.pdf\>\"", ",", "\[CapitalGamma]3"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma4.pdf\>\"", ",", "\[CapitalGamma]4"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma5.pdf\>\"", ",", "\[CapitalGamma]5"}], "]"}], "\n", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Gamma6.pdf\>\"", ",", "\[CapitalGamma]6"}], "]"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.644480151334038*^9, 3.644480197745009*^9}, {
  3.6450020817479486`*^9, 3.6450020982945433`*^9}, {3.6491414139375*^9, 
  3.64914144115625*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", " ", 
    RowBox[{"6.67", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "11"}]], "  ", 
     FractionBox[
      SuperscriptBox["m", "3"], 
      RowBox[{"kg", " ", 
       SuperscriptBox["s", "2"]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"M", "=", " ", 
    RowBox[{"5.97", " ", 
     SuperscriptBox["10", "24"], "kg"}]}], "\[IndentingNewLine]", 
   RowBox[{"Ms", "=", 
    RowBox[{"1.99", " ", 
     SuperscriptBox["10", 
      RowBox[{"30", " "}]], "kg"}]}], "\[IndentingNewLine]", 
   RowBox[{"a0", "=", 
    RowBox[{"1.0", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]], 
     FractionBox["m", 
      SuperscriptBox["s", "2"]]}]}], "\[IndentingNewLine]", 
   RowBox[{"ld", "=", " ", 
    RowBox[{"384400.0", " ", 
     SuperscriptBox["10", "3"], " ", "m"}]}], "\[IndentingNewLine]", 
   RowBox[{"rs", "=", 
    RowBox[{"695800", " ", 
     SuperscriptBox["10", "3"], " ", "m"}]}], "\[IndentingNewLine]", 
   RowBox[{"re", "=", 
    RowBox[{"6371.0", " ", 
     SuperscriptBox["10", "3"], " ", "m"}]}]}]}]], "Input",
 CellChangeTimes->{{3.644664664406777*^9, 3.644664674764431*^9}, {
  3.64466528996957*^9, 3.644665347386198*^9}, {3.644665742952619*^9, 
  3.6446657435610647`*^9}, {3.644666939424597*^9, 3.644666960471327*^9}, {
  3.644667002951367*^9, 3.644667023725091*^9}, {3.644753008501124*^9, 
  3.644753020243469*^9}, {3.6447531470149107`*^9, 3.644753187702231*^9}, {
  3.6448299878121147`*^9, 3.644829988623074*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"c", "=", " ", 
   RowBox[{"3", " ", 
    SuperscriptBox["10", "8"], 
    FractionBox["m", "s"]}]}]}]], "Input",
 CellChangeTimes->{{3.644825543540388*^9, 3.644825552417355*^9}}],

Cell[BoxData[{
 RowBox[{"l", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"G", " ", 
      FractionBox["M", "a0"]}]], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"m", ">", "0"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ls", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"G", " ", 
      FractionBox["Ms", "a0"]}]], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"m", ">", "0"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.644665390719256*^9, 3.644665411337352*^9}, {
  3.6446670323185596`*^9, 3.6446670407441807`*^9}, {3.644753030838975*^9, 
  3.644753037987419*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"xls", "=", " ", 
   FractionBox["rs", "ls"]}]}]], "Input",
 CellChangeTimes->{{3.644753172264823*^9, 3.644753197788783*^9}}],

Cell[BoxData[{
 RowBox[{"xld", "=", 
  FractionBox["ld", "l"]}], "\[IndentingNewLine]", 
 RowBox[{"xre", "=", 
  FractionBox[
   RowBox[{"2", " ", "re"}], "l"]}]}], "Input",
 CellChangeTimes->{{3.64466542303863*^9, 3.6446654588500566`*^9}, {
  3.644667120283629*^9, 3.644667120499146*^9}}]
},
WindowSize->{852, 563},
WindowMargins->{{18, Automatic}, {Automatic, 53}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 694, 19, 70, "Input"],
Cell[1254, 41, 1516, 53, 123, "Input"],
Cell[2773, 96, 93, 1, 31, "Input"],
Cell[2869, 99, 582, 15, 143, "Input"],
Cell[3454, 116, 672, 16, 84, "Input"],
Cell[4129, 134, 2066, 63, 92, "Input"],
Cell[6198, 199, 1067, 33, 106, "Input"],
Cell[7268, 234, 553, 13, 52, "Input"],
Cell[7824, 249, 2380, 71, 139, "Input"],
Cell[10207, 322, 109, 1, 52, "Input"],
Cell[10319, 325, 2329, 57, 165, "Input"],
Cell[12651, 384, 2436, 57, 201, "Input"],
Cell[15090, 443, 2334, 55, 201, "Input"],
Cell[17427, 500, 2330, 55, 185, "Input"],
Cell[19760, 557, 2157, 53, 165, "Input"],
Cell[21920, 612, 2061, 50, 186, "Input"],
Cell[23984, 664, 96, 1, 31, "Input"],
Cell[24083, 667, 5339, 133, 513, "Input"],
Cell[29425, 802, 5599, 134, 573, "Input"],
Cell[35027, 938, 592, 12, 92, "Input"],
Cell[35622, 952, 542, 12, 92, "Input"],
Cell[36167, 966, 94, 1, 31, "Input"],
Cell[36264, 969, 851, 18, 172, "Input"],
Cell[37118, 989, 1527, 38, 211, "Input"],
Cell[38648, 1029, 235, 6, 65, "Input"],
Cell[38886, 1037, 665, 19, 104, "Input"],
Cell[39554, 1058, 182, 4, 65, "Input"],
Cell[39739, 1064, 289, 7, 82, "Input"]
}
]
*)

(* End of internal cache information *)


==> Mathematica/LunarConstraint.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     40615,       1048]
NotebookOptionsPosition[     38901,        988]
NotebookOutlinePosition[     39246,       1003]
CellTagsIndexPosition[     39203,       1000]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"k1", "[", 
   RowBox[{"n_", ",", "p_"}], "]"}], "=", " ", 
  RowBox[{"8", " ", 
   SqrtBox["2"], 
   SuperscriptBox["10", 
    RowBox[{
     FractionBox["p", 
      RowBox[{"2", "n"}]], "-", "4"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k2", "[", "n_", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"9", " ", 
        SuperscriptBox["2", "n"]}]}], 
      RowBox[{
       SuperscriptBox["n", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ")"}], " "}]], ")"}], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]]], " ", 
   SuperscriptBox["10", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     FractionBox["3", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k3", "[", "n_", "]"}], "=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "n"}]], "-", "4"}], ")"}], 
       SuperscriptBox["2", "n"]}], 
      RowBox[{"n", " "}]], ")"}], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]]], " ", 
   SuperscriptBox["10", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     FractionBox["4", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}]]}]]}]}]}], "Input",
 CellChangeTimes->{{3.644828893458555*^9, 3.6448289483002653`*^9}, {
   3.6448387460434713`*^9, 3.644838859004404*^9}, {3.64524875840518*^9, 
   3.64524876598584*^9}, {3.6456312304782333`*^9, 3.645631268475568*^9}, {
   3.645633172255439*^9, 3.645633177174623*^9}, {3.645633287200884*^9, 
   3.645633294023197*^9}, {3.645633364913076*^9, 3.6456333694085617`*^9}, {
   3.6459551222664003`*^9, 3.645955144627555*^9}, 3.645955548902079*^9, {
   3.645955934299448*^9, 3.64595593461882*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", 
            FractionBox["1", "n"]}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["2", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"n", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "+", 
           FractionBox["1", "n"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["8", "n"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", "r"}]}]]}]], "-", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.6452483851498623`*^9, 3.64524838654115*^9}}],

Cell[BoxData[{
 RowBox[{"Data1Sigma", "=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"r0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"k0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<", "400"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1.0", "+", " ", 
      RowBox[{"5", " ", 
       RowBox[{"i", "/", "100"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "k", ",", "p"}], "]"}], "==", "0.04"}], " ", ",",
          " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "k", ",", "p"}], "]"}], ",", "r"}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "k0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"k0", "=", 
     RowBox[{"k", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r0", "=", 
     RowBox[{"r", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Data1Sigma", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Data1Sigma", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"p", ",", "k0"}], "}"}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.64524841120061*^9, 3.645248437638743*^9}}],

Cell[BoxData[
 RowBox[{"nlm", "=", 
  RowBox[{"NonlinearModelFit", "[", 
   RowBox[{"Data1Sigma", ",", " ", 
    RowBox[{
     RowBox[{"\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]1", " ", "n"}], " ", "+", " ", 
        RowBox[{"\[Alpha]2", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"\[Alpha]3", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"\[Alpha]4", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"\[Alpha]5", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"\[Alpha]6", " ", 
         SuperscriptBox["n", "6"]}], "+", 
        RowBox[{"\[Alpha]7", " ", 
         SuperscriptBox["n", "7"]}], "+", 
        RowBox[{"\[Alpha]8", " ", 
         SuperscriptBox["n", "8"]}]}], ")"}], "  ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Beta]"}], "  ", "n"}], "]"}]}], "+", "\[Eta]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]", ",", "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
      "\[Alpha]4", ",", "\[Alpha]5", ",", "\[Alpha]6", ",", "\[Alpha]7", ",", 
      "\[Alpha]8", ",", " ", "\[Beta]", ",", "\[Eta]"}], "}"}], ",", "n"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.644828978185972*^9, 3.6448290167954273`*^9}, 
   3.6448291296089487`*^9, 3.644838863238942*^9, {3.644851647189592*^9, 
   3.6448516867028933`*^9}, 3.6452484954486713`*^9}],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"LogLinearPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nlm", "[", "n", "]"}], ",", 
       RowBox[{"k1", "[", 
        RowBox[{"n", ",", "p"}], "]"}], ",", 
       RowBox[{"k2", "[", "n", "]"}], ",", 
       RowBox[{"k3", "[", "n", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "3", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.645248535355398*^9, 3.645248669011325*^9}, {
  3.645248710897504*^9, 3.64524874323977*^9}, {3.645248777110157*^9, 
  3.645248801040963*^9}, {3.645632254800465*^9, 3.645632352242331*^9}, {
  3.645632388220954*^9, 3.645632413899212*^9}, {3.645632473521377*^9, 
  3.645632491392736*^9}, {3.6456337244347143`*^9, 3.645633725410931*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pp", "=", "100"}]], "Input",
 CellChangeTimes->{{3.64500809232014*^9, 3.645008109668666*^9}, 
   3.6452484668763933`*^9, 3.645631711282661*^9, {3.645633198009523*^9, 
   3.645633235671629*^9}}],

Cell[BoxData["100"], "Output",
 CellChangeTimes->{{3.645008104089459*^9, 3.645008111308836*^9}, 
   3.6450082041673613`*^9, 3.6452484673999567`*^9, 3.645631370435515*^9, 
   3.6456317121771097`*^9, {3.645633198529684*^9, 3.645633236124823*^9}, 
   3.645633324905005*^9, 3.645633741776561*^9, 3.645637935536427*^9, 
   3.6459552181294928`*^9, 3.645955665676716*^9, 3.645955969966967*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"px", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar1l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Red", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar1g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Red", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.644839148059251*^9, 3.6448391727749166`*^9}, {
   3.6448462627804527`*^9, 3.6448463713534107`*^9}, {3.6448464797113647`*^9, 
   3.644846521717885*^9}, {3.644847201358976*^9, 3.644847341933221*^9}, {
   3.644847381940796*^9, 3.644847535664813*^9}, {3.6448475833038282`*^9, 
   3.644847791892269*^9}, {3.644847840854982*^9, 3.644847845330751*^9}, {
   3.644847924412051*^9, 3.644847927336792*^9}, {3.64484796187239*^9, 
   3.644848007239407*^9}, {3.6448481664924307`*^9, 3.644848322112419*^9}, {
   3.644848380911376*^9, 3.644848403910893*^9}, {3.6448484831785183`*^9, 
   3.644848486086144*^9}, {3.6448485284418287`*^9, 3.644848579334558*^9}, {
   3.6448500659559526`*^9, 3.644850071057889*^9}, {3.644851514192968*^9, 
   3.6448515199278603`*^9}, {3.644853372641852*^9, 3.644853374796434*^9}, {
   3.644854016656036*^9, 3.644854017241046*^9}, {3.644854069214342*^9, 
   3.6448540707728662`*^9}, {3.644854132860591*^9, 3.644854168946677*^9}, {
   3.645001150655669*^9, 3.645001195669971*^9}, {3.6450012504485283`*^9, 
   3.6450012722174273`*^9}, 3.6450013136028357`*^9, {3.6450016491738977`*^9, 
   3.64500166418751*^9}, {3.645006668100977*^9, 3.645006695435796*^9}, {
   3.645007024106245*^9, 3.645007067248538*^9}, {3.6450072086864357`*^9, 
   3.645007234837105*^9}, {3.6450078798870087`*^9, 3.6450078918416758`*^9}, {
   3.645008098224605*^9, 3.645008128245965*^9}, {3.645010355719975*^9, 
   3.645010369488452*^9}, {3.645248473327815*^9, 3.645248477775503*^9}, {
   3.645631389354904*^9, 3.6456313986737423`*^9}, {3.6456314470165567`*^9, 
   3.6456314481762743`*^9}, {3.645631532613936*^9, 3.645631532789565*^9}, {
   3.645632678092742*^9, 3.645632679184699*^9}, {3.645632797813322*^9, 
   3.64563279844515*^9}, {3.645633194081379*^9, 3.6456332141997843`*^9}, {
   3.6456334007813168`*^9, 3.6456334009350863`*^9}, {3.645633458980125*^9, 
   3.6456334592724524`*^9}, {3.645637931968602*^9, 3.6456379538257027`*^9}, {
   3.6456379920087547`*^9, 3.645637993488544*^9}, {3.645955244437571*^9, 
   3.645955289947215*^9}, {3.6459559999248753`*^9, 3.645956033227952*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.644848579909217*^9, 3.644851520795333*^9, 3.6448533756654577`*^9, 
   3.644854018966302*^9, 3.644854073269112*^9, {3.6448541344996367`*^9, 
   3.6448541695606947`*^9}, {3.645001125483053*^9, 3.6450011961471777`*^9}, 
   3.645001273280209*^9, 3.6450013140992517`*^9, 3.645001665976132*^9, 
   3.645006702776721*^9, 3.645006991112179*^9, 3.645007024879951*^9, {
   3.645007225386368*^9, 3.64500723568047*^9}, 3.645007479212881*^9, 
   3.645007893680356*^9, 3.6450082065520773`*^9, 3.645010371043378*^9, {
   3.645248478365465*^9, 3.645248502679452*^9}, 3.645631311970871*^9, {
   3.645631363668892*^9, 3.645631401813898*^9}, 3.645631450417224*^9, 
   3.645631615648485*^9, 3.64563171616299*^9, 3.645632683842779*^9, 
   3.6456328012099333`*^9, {3.645633199915617*^9, 3.645633240732909*^9}, 
   3.64563332695986*^9, {3.6456333760737467`*^9, 3.645633401712666*^9}, 
   3.645633459685876*^9, {3.645633734596146*^9, 3.645633744029419*^9}, 
   3.645637958651868*^9, 3.645637995069556*^9, {3.6459552202147913`*^9, 
   3.645955246779958*^9}, {3.6459552799124727`*^9, 3.64595529644213*^9}, 
   3.64595557205975*^9, {3.645955662156358*^9, 3.6459556676083593`*^9}, 
   3.645955973471887*^9, {3.645956007812819*^9, 3.645956034760347*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"px", "=", "2"}], "\[IndentingNewLine]", 
   RowBox[{"Lunar2l1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Thick"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Lunar2g1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
        RowBox[{"k2", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Thick"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6448485459864492`*^9, 3.644848550429777*^9}, {
   3.645001349343533*^9, 3.6450014343430967`*^9}, {3.645002896102392*^9, 
   3.645002917346553*^9}, 3.645006660098785*^9, 3.64500750463549*^9, {
   3.645007558561573*^9, 3.645007569840904*^9}, {3.64500790663627*^9, 
   3.645007938551923*^9}, {3.645008135687604*^9, 3.645008141437538*^9}, {
   3.645632727213284*^9, 3.645632728493965*^9}, {3.645632809257655*^9, 
   3.645632809978434*^9}, {3.645633495255602*^9, 3.645633498743018*^9}, {
   3.645638023792025*^9, 3.6456380350745993`*^9}, {3.645955258356401*^9, 
   3.64595525850765*^9}, 3.645955312782518*^9, {3.645956049082588*^9, 
   3.645956050090189*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.64500136430851*^9, 3.6450014351283712`*^9}, 
   3.6450016227776003`*^9, 3.645002917900601*^9, 3.645007259396205*^9, 
   3.645007509175723*^9, 3.645007570739017*^9, 3.645007939842039*^9, 
   3.6450082877862473`*^9, 3.645631467166151*^9, 3.645631746375038*^9, 
   3.6456328492423983`*^9, 3.645633504142928*^9, 3.6456337761511917`*^9, 
   3.645638042167116*^9, 3.645955261800345*^9, 3.6459553155470552`*^9, 
   3.645955597229879*^9, 3.645955693493191*^9, 3.645956063779845*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"px", "=", "3"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar3l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Purple", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar3g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Purple", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.644848722582508*^9, 3.644848759654715*^9}, {
   3.644848825095593*^9, 3.6448488266352873`*^9}, {3.644848894734042*^9, 
   3.6448489210587673`*^9}, {3.644848958162136*^9, 3.644849002640944*^9}, {
   3.644849035400702*^9, 3.644849120326026*^9}, 3.644849159248715*^9, {
   3.644849271282881*^9, 3.644849315937311*^9}, {3.645001480273056*^9, 
   3.645001504857319*^9}, {3.6450015418406*^9, 3.645001544269266*^9}, {
   3.6450076050238543`*^9, 3.6450076239119473`*^9}, {3.645007953531828*^9, 
   3.6450079842456493`*^9}, {3.645008039620257*^9, 3.6450080499806023`*^9}, {
   3.645008146077888*^9, 3.645008153269022*^9}, {3.645632732231846*^9, 
   3.6456327336951113`*^9}, {3.645632820297554*^9, 3.6456328212263536`*^9}, {
   3.645633530846464*^9, 3.645633534654511*^9}, {3.645638077801517*^9, 
   3.645638101154372*^9}, {3.645955339239122*^9, 3.645955340164083*^9}, {
   3.645956073745594*^9, 3.6459560748973713`*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.6448487317902527`*^9, 3.6448487605893927`*^9}, {
   3.644848895485881*^9, 3.6448489216497107`*^9}, {3.6448489687571373`*^9, 
   3.644849003116721*^9}, {3.644849037567439*^9, 3.6448491208312798`*^9}, 
   3.644849159728046*^9, {3.644849272580427*^9, 3.64484931672329*^9}, {
   3.645001488079158*^9, 3.645001505612563*^9}, 3.645001545343083*^9, 
   3.645007624464356*^9, {3.645007979676441*^9, 3.645007985533237*^9}, 
   3.645008050772843*^9, 3.645008346941412*^9, 3.645631474619583*^9, 
   3.645631775875189*^9, 3.645632734430167*^9, 3.6456328700772343`*^9, 
   3.6456335363722773`*^9, 3.6456338043539267`*^9, 3.645638088726818*^9, 
   3.645638122111629*^9, 3.645955340979444*^9, 3.645955715477227*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"px", "=", "4.0"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar4l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Brown", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar4g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Brown", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.645008360863599*^9, 3.645008484218873*^9}, {
   3.645631480737958*^9, 3.645631485292097*^9}, {3.645631797765108*^9, 
   3.645631798616191*^9}, {3.6456328252948217`*^9, 3.6456328308762503`*^9}, {
   3.645633542659609*^9, 3.6456335464513063`*^9}, {3.64563810684363*^9, 
   3.6456381165487757`*^9}, {3.6459553668783693`*^9, 3.645955367475024*^9}, {
   3.6459560871383343`*^9, 3.645956087866109*^9}, 3.64932430528125*^9}],

Cell[BoxData["4.`"], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6450084481563797`*^9, 3.6450084852181797`*^9, {3.64563148148387*^9, 
   3.645631485948188*^9}, {3.645631796974635*^9, 3.645631816631852*^9}, 
   3.645632896572917*^9, 3.645633580135028*^9, 3.6456338252680273`*^9, 
   3.6456383456389627`*^9, 3.645955368532489*^9, 3.645955736092033*^9, 
   3.64932430528125*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"px", "=", "5"}], "\[IndentingNewLine]", 
   RowBox[{"Lunar5l1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Lunar5g1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
        RowBox[{"k2", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6450055007893343`*^9, 3.645005513712501*^9}, {
  3.6450061625430317`*^9, 3.645006189587014*^9}, {3.645006527341935*^9, 
  3.645006538465251*^9}, {3.645006580280048*^9, 3.645006597012334*^9}, {
  3.6450076970527973`*^9, 3.645007766821163*^9}, {3.6450078031778173`*^9, 
  3.645007807656818*^9}, {3.645008158813223*^9, 3.64500816352418*^9}, {
  3.645631642671667*^9, 3.64563166308885*^9}, {3.6456318324731407`*^9, 
  3.645631833374545*^9}, {3.645632835995599*^9, 3.6456328399073553`*^9}, {
  3.645632955259521*^9, 3.6456329625887814`*^9}, {3.645633614009663*^9, 
  3.645633617483932*^9}, {3.645638129466289*^9, 3.6456381383775578`*^9}, {
  3.645955391733676*^9, 3.6459553921696243`*^9}, {3.645956091418914*^9, 
  3.645956092969573*^9}}],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.6450055142900257`*^9, {3.6450061644175653`*^9, 3.6450061901101513`*^9}, 
   3.6450065394786663`*^9, 3.64500659780678*^9, {3.645007719634615*^9, 
   3.645007767256353*^9}, 3.645007808081047*^9, 3.6450085287301292`*^9, 
   3.645631491534339*^9, 3.645631623726117*^9, {3.6456316538881397`*^9, 
   3.64563166372438*^9}, 3.645631836111206*^9, 3.645632918271017*^9, 
   3.645632963586865*^9, 3.645633618872671*^9, 3.6456338555277853`*^9, 
   3.645638170315967*^9, 3.6459553928125896`*^9, 3.645955757156674*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"px", "=", "6"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar6l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.006"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"5", " ", "Pp"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Yellow", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar6g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Yellow", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.645631663604904*^9, {3.645637855402891*^9, 3.645637856148188*^9}, {
   3.6456381550519447`*^9, 3.645638155467801*^9}, {3.645638219790678*^9, 
   3.645638220353866*^9}, {3.64595542001035*^9, 3.64595542048116*^9}, {
   3.645956096586087*^9, 3.645956098241889*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.645638195197744*^9, 3.645638221040153*^9}, 
   3.6459554212354107`*^9, 3.645955777875339*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"LunarL", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "Lunar1l1", ",", "Lunar2l1", ",", "Lunar3l1", ",", "Lunar4l1", ",", 
    "Lunar5l1", ",", " ", "Lunar6l1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LunarG", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "Lunar1g1", ",", "Lunar2g1", ",", "Lunar3g1", ",", "Lunar4g1", ",", 
    "Lunar5g1", ",", "Lunar6g1"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.645006201999013*^9, 3.6450062180495377`*^9}, {
  3.645006285060557*^9, 3.6450063117045107`*^9}, {3.6450063996312847`*^9, 
  3.645006412203269*^9}, {3.645008535447506*^9, 3.645008728061844*^9}, {
  3.645638352627899*^9, 3.645638402175186*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/LunarL.pdf\>\"", ",", "LunarL"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/LunarG.pdf\>\"", ",", "LunarG"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.645008754643602*^9, 3.645008799932756*^9}}],

Cell[BoxData["\<\"Desktop/Randers/pic/LunarL.pdf\"\>"], "Output",
 CellChangeTimes->{3.6450088032389793`*^9, 3.645631690778967*^9, 
  3.645632216271146*^9, 3.645633994211471*^9, 3.645638426543456*^9, 
  3.645955479249398*^9, 3.6459558225216713`*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/LunarG.pdf\"\>"], "Output",
 CellChangeTimes->{3.6450088032389793`*^9, 3.645631690778967*^9, 
  3.645632216271146*^9, 3.645633994211471*^9, 3.645638426543456*^9, 
  3.645955479249398*^9, 3.645955825291687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar1l1.pdf\>\"", ",", "Lunar1l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar1g1.pdf\>\"", ",", "Lunar1g1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar2l1.pdf\>\"", ",", "Lunar2l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar2g1.pdf\>\"", ",", "Lunar2g1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar3l1.pdf\>\"", ",", "Lunar3l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar3g1.pdf\>\"", ",", "Lunar3g1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.645001728078692*^9, 3.6450018334198027`*^9}, {
  3.6450018808849773`*^9, 3.6450018915578938`*^9}, {3.645001951514957*^9, 
  3.6450020256333103`*^9}}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar1l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.645632227262458*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar1g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.64563222822828*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar2l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.645632228996558*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar2g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.645632229956403*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar3l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.6456322306747847`*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar3g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9, 
  3.645632231612954*^9}]
}, Open  ]]
},
WindowSize->{740, 739},
WindowMargins->{{152, Automatic}, {Automatic, -8}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1934, 61, 140, "Input"],
Cell[2494, 83, 2230, 68, 137, "Input"],
Cell[4727, 153, 1776, 50, 212, "Input"],
Cell[6506, 205, 1414, 35, 77, "Input"],
Cell[7923, 242, 921, 21, 52, "Input"],
Cell[CellGroupData[{
Cell[8869, 267, 217, 4, 31, "Input"],
Cell[9089, 273, 386, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9512, 283, 4732, 101, 202, "Input"],
Cell[14247, 386, 1278, 18, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15562, 409, 3512, 85, 222, "Input"],
Cell[19077, 496, 525, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19639, 508, 3583, 86, 202, "Input"],
Cell[23225, 596, 751, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24013, 611, 3089, 79, 202, "Input"],
Cell[27105, 692, 415, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27557, 705, 3593, 86, 222, "Input"],
Cell[31153, 793, 557, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31747, 806, 2920, 77, 202, "Input"],
Cell[34670, 885, 144, 2, 31, "Output"]
}, Open  ]],
Cell[34829, 890, 696, 14, 72, "Input"],
Cell[CellGroupData[{
Cell[35550, 908, 380, 9, 72, "Input"],
Cell[35933, 919, 249, 3, 31, "Output"],
Cell[36185, 924, 247, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36469, 932, 1047, 23, 152, "Input"],
Cell[37519, 957, 225, 3, 31, "Output"],
Cell[37747, 962, 224, 3, 31, "Output"],
Cell[37974, 967, 225, 3, 31, "Output"],
Cell[38202, 972, 225, 3, 31, "Output"],
Cell[38430, 977, 227, 3, 31, "Output"],
Cell[38660, 982, 225, 3, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica/LunarConstraint3Sigma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     38016,       1000]
NotebookOptionsPosition[     36516,        950]
NotebookOutlinePosition[     36859,        965]
CellTagsIndexPosition[     36816,        962]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"k1", "[", 
   RowBox[{"n_", ",", "p_"}], "]"}], "=", " ", 
  RowBox[{"8", " ", 
   SqrtBox["2"], 
   SuperscriptBox["10", 
    RowBox[{
     FractionBox["p", 
      RowBox[{"2", "n"}]], "-", "4"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k2", "[", "n_", "]"}], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"9", " ", 
        SuperscriptBox["2", "n"]}]}], 
      RowBox[{
       SuperscriptBox["n", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "1"}], ")"}], " "}]], ")"}], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]]], " ", 
   SuperscriptBox["10", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     FractionBox["3", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k3", "[", "n_", "]"}], "=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "n"}]], "-", "4"}], ")"}], 
       SuperscriptBox["2", "n"]}], 
      RowBox[{"n", " "}]], ")"}], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]]], " ", 
   SuperscriptBox["10", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     FractionBox["4", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}]]}]]}]}]}], "Input",
 CellChangeTimes->{{3.644828893458555*^9, 3.6448289483002653`*^9}, {
  3.6448387460434713`*^9, 3.644838859004404*^9}, {3.645634063214776*^9, 
  3.645634063634886*^9}, {3.6459555272595367`*^9, 3.6459555626617603`*^9}, {
  3.6459558616851597`*^9, 3.645955862479891*^9}, {3.646569989550915*^9, 
  3.646569991423208*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["2", 
          RowBox[{"1", "+", 
           FractionBox["1", "n"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["2", "n"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["k", "r"], ")"}], 
               RowBox[{"2", " ", "n"}]]}]}]], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"n", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
         FractionBox["1", "n"]], " ", "r"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "+", 
          FractionBox["1", "n"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["8", "n"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["k", "r"], ")"}], 
               RowBox[{"2", " ", "n"}]]}]}]], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{
              RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
         FractionBox["1", "n"]], " ", "r"}]}]]}]], "-", "2"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"Data3Sigma", "=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"r0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"k0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<", "400"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1.0", "+", " ", 
      RowBox[{"5", " ", 
       RowBox[{"i", "/", "100"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "k", ",", "p"}], "]"}], "==", 
          RowBox[{"0.04", "*", "3"}]}], " ", ",", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "k", ",", "p"}], "]"}], ",", "r"}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "k0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"k0", "=", 
     RowBox[{"k", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r0", "=", 
     RowBox[{"r", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Data3Sigma", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Data3Sigma", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"p", ",", "k0"}], "}"}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.645189867516856*^9, 3.6451898683529663`*^9}, {
   3.645190020748013*^9, 3.645190021181925*^9}, {3.645190159033486*^9, 
   3.645190162633174*^9}, {3.645190201576322*^9, 3.645190224262951*^9}, 
   3.645198139873891*^9}],

Cell[BoxData[
 RowBox[{"nlm", "=", 
  RowBox[{"NonlinearModelFit", "[", 
   RowBox[{"Data3Sigma", ",", " ", 
    RowBox[{
     RowBox[{"\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Alpha]1", " ", "n"}], " ", "+", " ", 
        RowBox[{"\[Alpha]2", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"\[Alpha]3", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        RowBox[{"\[Alpha]4", " ", 
         SuperscriptBox["n", "4"]}], "+", 
        RowBox[{"\[Alpha]5", " ", 
         SuperscriptBox["n", "5"]}], "+", 
        RowBox[{"\[Alpha]6", " ", 
         SuperscriptBox["n", "6"]}], "+", 
        RowBox[{"\[Alpha]7", " ", 
         SuperscriptBox["n", "7"]}], "+", 
        RowBox[{"\[Alpha]8", " ", 
         SuperscriptBox["n", "8"]}]}], ")"}], "  ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Beta]"}], "  ", "n"}], "]"}]}], "+", "\[Eta]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]", ",", "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
      "\[Alpha]4", ",", "\[Alpha]5", ",", "\[Alpha]6", ",", "\[Alpha]7", ",", 
      "\[Alpha]8", ",", " ", "\[Beta]", ",", "\[Eta]"}], "}"}], ",", "n"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.644828978185972*^9, 3.6448290167954273`*^9}, 
   3.6448291296089487`*^9, 3.644838863238942*^9, {3.644851647189592*^9, 
   3.6448516867028933`*^9}, 3.645189920870439*^9, {3.645190082680238*^9, 
   3.6451900828289213`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "1"}], "]"}], ",", 
      RowBox[{"k2", "[", "n", "]"}], ",", 
      RowBox[{"k3", "[", "n", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645190849714992*^9, 3.6451910008438787`*^9}, {
   3.645191065210471*^9, 3.6451910976172543`*^9}, {3.645191149881925*^9, 
   3.645191219646208*^9}, 3.645198049371093*^9, {3.645955890547824*^9, 
   3.645955896464888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"px", "=", "1"}], "\[IndentingNewLine]", 
   RowBox[{"LunarLambda", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], ">", 
        RowBox[{"Abs", "[", 
         RowBox[{"k1", "[", 
          RowBox[{"n", ",", "1"}], "]"}], " ", "]"}]}], "&&", 
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], ">", 
        RowBox[{"Abs", "[", 
         RowBox[{"k3", "[", "n", "]"}], "]"}]}], "&&", 
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}], " ", "&&", 
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], ">", "0.15"}], " ", "&&", 
       RowBox[{
        RowBox[{"1", "/", "\[Alpha]"}], "<", "0.70"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0.96", ",", "1.04"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "7", ",", "4"}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         FractionBox["1", "\[Kappa]"]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", "Thick"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6465700452385902`*^9, 3.646570068383234*^9}, {
   3.646570106064232*^9, 3.646570119526104*^9}, {3.646570153799457*^9, 
   3.6465702722894297`*^9}, {3.646570464867675*^9, 3.646570576391432*^9}, {
   3.646570614958721*^9, 3.646570754129217*^9}, 3.646570817763894*^9, {
   3.646570892507258*^9, 3.646570897806012*^9}, {3.646570938429509*^9, 
   3.646570941036647*^9}, {3.646571138438546*^9, 3.646571138893965*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.646570068913375*^9, 3.646570122777823*^9}, 
   3.646570180378216*^9, {3.646570212724958*^9, 3.646570273739842*^9}, 
   3.646570466717355*^9, {3.646570547217684*^9, 3.646570577197798*^9}, {
   3.6465706167969027`*^9, 3.646570650879665*^9}, {3.646570687344585*^9, 
   3.646570705829439*^9}, {3.646570745493772*^9, 3.6465707546515837`*^9}, 
   3.646570819024467*^9, 3.646570941551855*^9, 3.646571141331705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Desktop/Randers/Pic/LambdaLunar.pdf\>\"", ",", "LunarLambda"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.645191163455697*^9, 3.645191170694776*^9}, {
  3.646571103858729*^9, 3.646571155308202*^9}}],

Cell[BoxData["\<\"Desktop/Randers/Pic/LambdaLunar.pdf\"\>"], "Output",
 CellChangeTimes->{3.646571156615385*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Pp", "=", "100"}]], "Input",
 CellChangeTimes->{{3.64519031219958*^9, 3.645190313749861*^9}, 
   3.645199842710997*^9, 3.6452010295606127`*^9, 3.64520123852558*^9}],

Cell[BoxData["100"], "Output",
 CellChangeTimes->{3.645190314350587*^9, 3.645197581996419*^9, 
  3.6451998444255943`*^9, 3.64519996627637*^9, 3.645201019808011*^9, 
  3.6452011408142443`*^9, 3.645201240872139*^9, 3.645634123202219*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"px", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar1l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"3", " ", "Pp"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Red", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar1g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Red", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.644839148059251*^9, 3.6448391727749166`*^9}, {
   3.6448462627804527`*^9, 3.6448463713534107`*^9}, {3.6448464797113647`*^9, 
   3.644846521717885*^9}, {3.644847201358976*^9, 3.644847341933221*^9}, {
   3.644847381940796*^9, 3.644847535664813*^9}, {3.6448475833038282`*^9, 
   3.644847791892269*^9}, {3.644847840854982*^9, 3.644847845330751*^9}, {
   3.644847924412051*^9, 3.644847927336792*^9}, {3.64484796187239*^9, 
   3.644848007239407*^9}, {3.6448481664924307`*^9, 3.644848322112419*^9}, {
   3.644848380911376*^9, 3.644848403910893*^9}, {3.6448484831785183`*^9, 
   3.644848486086144*^9}, {3.6448485284418287`*^9, 3.644848579334558*^9}, {
   3.6448500659559526`*^9, 3.644850071057889*^9}, {3.644851514192968*^9, 
   3.6448515199278603`*^9}, {3.644853372641852*^9, 3.644853374796434*^9}, {
   3.644854016656036*^9, 3.644854017241046*^9}, {3.644854069214342*^9, 
   3.6448540707728662`*^9}, {3.644854132860591*^9, 3.644854168946677*^9}, {
   3.645001150655669*^9, 3.645001195669971*^9}, {3.6450012504485283`*^9, 
   3.6450012722174273`*^9}, 3.6450013136028357`*^9, {3.6450016491738977`*^9, 
   3.64500166418751*^9}, {3.645006668100977*^9, 3.645006695435796*^9}, {
   3.645007024106245*^9, 3.645007067248538*^9}, {3.6450072086864357`*^9, 
   3.645007234837105*^9}, {3.6450078798870087`*^9, 3.6450078918416758`*^9}, {
   3.645008098224605*^9, 3.645008128245965*^9}, {3.645010355719975*^9, 
   3.645010369488452*^9}, {3.645190291170373*^9, 3.64519029212987*^9}, {
   3.6451903301306467`*^9, 3.645190402121179*^9}, {3.6451904405117903`*^9, 
   3.645190441414301*^9}, {3.6451975944415903`*^9, 3.64519760002239*^9}, {
   3.6452010324045897`*^9, 3.645201034883437*^9}, {3.645201167746442*^9, 
   3.645201214824345*^9}, {3.64563410074932*^9, 3.645634108084968*^9}, {
   3.645634166095916*^9, 3.6456341663195887`*^9}, {3.6459562976833563`*^9, 
   3.645956319402565*^9}, {3.645956349438204*^9, 3.6459563497629223`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"px", "=", "2"}], "\[IndentingNewLine]", 
   RowBox[{"Lunar2l1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", 
       RowBox[{"3", "Pp"}]}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Thick"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Lunar2g1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
        RowBox[{"k2", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1.", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1.0", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", "Thick"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6448485459864492`*^9, 3.644848550429777*^9}, {
   3.645001349343533*^9, 3.6450014343430967`*^9}, {3.645002896102392*^9, 
   3.645002917346553*^9}, 3.645006660098785*^9, 3.64500750463549*^9, {
   3.645007558561573*^9, 3.645007569840904*^9}, {3.64500790663627*^9, 
   3.645007938551923*^9}, {3.645008135687604*^9, 3.645008141437538*^9}, {
   3.645190424335689*^9, 3.645190429711875*^9}, {3.645190468295053*^9, 
   3.6451904769588737`*^9}, {3.645197627899249*^9, 3.645197637640711*^9}, {
   3.645634145464978*^9, 3.6456341475367193`*^9}, {3.645634182076325*^9, 
   3.645634182360581*^9}, {3.645956440379437*^9, 3.645956447048133*^9}}],

Cell[BoxData[{
 RowBox[{"px", "=", "3"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar3l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"3", "Pp"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Purple", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar3g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Purple", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.644848722582508*^9, 3.644848759654715*^9}, {
   3.644848825095593*^9, 3.6448488266352873`*^9}, {3.644848894734042*^9, 
   3.6448489210587673`*^9}, {3.644848958162136*^9, 3.644849002640944*^9}, {
   3.644849035400702*^9, 3.644849120326026*^9}, 3.644849159248715*^9, {
   3.644849271282881*^9, 3.644849315937311*^9}, {3.645001480273056*^9, 
   3.645001504857319*^9}, {3.6450015418406*^9, 3.645001544269266*^9}, {
   3.6450076050238543`*^9, 3.6450076239119473`*^9}, {3.645007953531828*^9, 
   3.6450079842456493`*^9}, {3.645008039620257*^9, 3.6450080499806023`*^9}, {
   3.645008146077888*^9, 3.645008153269022*^9}, {3.645190501878089*^9, 
   3.645190520237852*^9}, {3.645197652352571*^9, 3.645197659794414*^9}, {
   3.645634205761956*^9, 3.6456342127509117`*^9}, {3.645956530880769*^9, 
   3.6459565387091*^9}}],

Cell[BoxData[{
 RowBox[{"px", "=", "4.0"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar4l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"3", " ", "Pp"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Brown", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar4g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Brown", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.645008360863599*^9, 3.645008484218873*^9}, {
  3.64519054010986*^9, 3.645190576308752*^9}, {3.6451906151810083`*^9, 
  3.6451906179786987`*^9}, {3.645197696525716*^9, 3.645197712738824*^9}, {
  3.645634255816236*^9, 3.6456342628721457`*^9}, {3.645956550196116*^9, 
  3.6459565556197042`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"px", "=", "5"}], "\[IndentingNewLine]", 
   RowBox[{"Lunar5l1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", 
       RowBox[{"3", "Pp"}]}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Lunar5g1", "=", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k1", "[", 
         RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
        RowBox[{"k2", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], ">", 
        RowBox[{"k3", "[", "n", "]"}]}], "&&", 
       RowBox[{
        SuperscriptBox["10", "\[Alpha]"], "<", " ", 
        RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
      RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
      RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"1.0", ",", 
         RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6450055007893343`*^9, 3.645005513712501*^9}, {
  3.6450061625430317`*^9, 3.645006189587014*^9}, {3.645006527341935*^9, 
  3.645006538465251*^9}, {3.645006580280048*^9, 3.645006597012334*^9}, {
  3.6450076970527973`*^9, 3.645007766821163*^9}, {3.6450078031778173`*^9, 
  3.645007807656818*^9}, {3.645008158813223*^9, 3.64500816352418*^9}, {
  3.645190628198482*^9, 3.6451906639758663`*^9}, {3.645197775394857*^9, 
  3.645197783226008*^9}, {3.645634284215377*^9, 3.645634291351441*^9}, {
  3.645956561557231*^9, 3.645956565155656*^9}}],

Cell[BoxData[{
 RowBox[{"px", "=", "6"}], "\[IndentingNewLine]", 
 RowBox[{"Lunar6l1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "1.04"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"3", "Pp"}]}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Yellow", ",", "Thick"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Lunar6g1", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k1", "[", 
       RowBox[{"n", ",", "px"}], "]"}]}], " ", "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], " ", ">", " ", 
      RowBox[{"k2", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], ">", 
      RowBox[{"k3", "[", "n", "]"}]}], "&&", 
     RowBox[{
      SuperscriptBox["10", "\[Alpha]"], "<", " ", 
      RowBox[{"nlm", "[", "n", "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1.0", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "False"}], ",", " ", 
    RowBox[{"PlotPoints", "\[Rule]", "Pp"}], ",", " ", 
    RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.0", ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "\[Kappa]", "]"}]}], "}"}]}], ",", 
    RowBox[{"BoundaryStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Yellow", ",", "Thick"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6451978372857122`*^9, 3.645197860438404*^9}, {
  3.645197907573594*^9, 3.645197925988575*^9}, {3.645197976095315*^9, 
  3.645197989276083*^9}, {3.6451980283037*^9, 3.645198028487615*^9}, {
  3.6452008228168087`*^9, 3.645200823310687*^9}, {3.645634310292036*^9, 
  3.645634319590352*^9}, {3.645956571099141*^9, 3.64595657455547*^9}}],

Cell[BoxData[{
 RowBox[{"LunarL", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "Lunar1l1", ",", "Lunar2l1", ",", "Lunar3l1", ",", "Lunar4l1", ",", 
    "Lunar5l1", ",", "Lunar6l1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"LunarG", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "Lunar1g1", ",", "Lunar2g1", ",", "Lunar3g1", ",", "Lunar4g1", ",", 
    "Lunar5g1", ",", "Lunar6g1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.645006201999013*^9, 3.6450062180495377`*^9}, {
   3.645006285060557*^9, 3.6450063117045107`*^9}, {3.6450063996312847`*^9, 
   3.645006412203269*^9}, {3.645008535447506*^9, 3.645008728061844*^9}, 
   3.6451978024004717`*^9, {3.645197944828939*^9, 3.6451979626085587`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/LunarL3.pdf\>\"", ",", "LunarL"}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/LunarG3.pdf\>\"", ",", "LunarG"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.645008754643602*^9, 3.645008799932756*^9}, {
  3.645204122598157*^9, 3.645204123877286*^9}}],

Cell[BoxData["\<\"Desktop/Randers/pic/LunarL3.pdf\"\>"], "Output",
 CellChangeTimes->{3.6450088032389793`*^9, 3.64520423932755*^9, 
  3.645634361700371*^9, 3.645956768947048*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/LunarG3.pdf\"\>"], "Output",
 CellChangeTimes->{3.6450088032389793`*^9, 3.64520423932755*^9, 
  3.645634361700371*^9, 3.645956771995599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar1l1.pdf\>\"", ",", "Lunar1l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar1g1.pdf\>\"", ",", "Lunar1g1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar2l1.pdf\>\"", ",", "Lunar2l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar2g1.pdf\>\"", ",", "Lunar2g1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar3l1.pdf\>\"", ",", "Lunar3l1"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<Desktop/Randers/pic/Lunar3g1.pdf\>\"", ",", "Lunar3g1"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.645001728078692*^9, 3.6450018334198027`*^9}, {
  3.6450018808849773`*^9, 3.6450018915578938`*^9}, {3.645001951514957*^9, 
  3.6450020256333103`*^9}}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar1l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008742484812*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar1g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.6450087446841583`*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar2l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008746387912*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar2g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008748547084*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar3l1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008749965333*^9}],

Cell[BoxData["\<\"Desktop/Randers/pic/Lunar3g1.pdf\"\>"], "Output",
 CellChangeTimes->{3.645001859344985*^9, 3.645001896156348*^9, 
  3.645001936471278*^9, 3.645002027218685*^9, 3.645008752154763*^9}]
}, Open  ]]
},
WindowSize->{740, 739},
WindowMargins->{{53, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1765, 59, 140, "Input"],
Cell[2325, 81, 2062, 66, 109, "Input"],
Cell[4390, 149, 1972, 53, 212, "Input"],
Cell[6365, 204, 1464, 36, 77, "Input"],
Cell[7832, 242, 661, 16, 52, "Input"],
Cell[CellGroupData[{
Cell[8518, 262, 2020, 47, 204, "Input"],
Cell[10541, 311, 458, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11036, 322, 252, 5, 31, "Input"],
Cell[11291, 329, 112, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11440, 335, 188, 3, 31, "Input"],
Cell[11631, 340, 235, 3, 31, "Output"]
}, Open  ]],
Cell[11881, 346, 4561, 98, 202, "Input"],
Cell[16445, 446, 3464, 83, 222, "Input"],
Cell[19912, 531, 3459, 84, 202, "Input"],
Cell[23374, 617, 2947, 77, 202, "Input"],
Cell[26324, 696, 3369, 82, 222, "Input"],
Cell[29696, 780, 2982, 77, 202, "Input"],
Cell[32681, 859, 697, 14, 52, "Input"],
Cell[CellGroupData[{
Cell[33403, 877, 431, 10, 72, "Input"],
Cell[33837, 889, 178, 2, 31, "Output"],
Cell[34018, 893, 178, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34233, 900, 1047, 23, 152, "Input"],
Cell[35283, 925, 200, 2, 31, "Output"],
Cell[35486, 929, 202, 2, 31, "Output"],
Cell[35691, 933, 200, 2, 31, "Output"],
Cell[35894, 937, 200, 2, 31, "Output"],
Cell[36097, 941, 200, 2, 31, "Output"],
Cell[36300, 945, 200, 2, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica/StabilityExact.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     59223,       1737]
NotebookOptionsPosition[     56057,       1629]
NotebookOutlinePosition[     56421,       1645]
CellTagsIndexPosition[     56378,       1642]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"n", "=", "3"}]}]], "Input",
 CellChangeTimes->{{3.64619948454224*^9, 3.646199487186969*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.64619948792381*^9, 3.6462310374627123`*^9, 
  3.646231120963501*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Phi]1", "=", "  ", 
  RowBox[{"k", " ", "a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"A1", "=", " ", 
  RowBox[{
   RowBox[{"-", "4"}], " ", "k", " ", "a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]N", "=", " ", 
  RowBox[{"a0", " ", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}]}], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a0", " ", "k"}], 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{
  3.646144937304687*^9, 3.646145405880847*^9, 3.646147068330431*^9, 
   3.646149589437398*^9, 3.646150464734376*^9, 3.64615056362855*^9, 
   3.6461507417795763`*^9, 3.646153293082518*^9, 3.646153369078253*^9, 
   3.646153486158218*^9, {3.646156088143837*^9, 3.6461560980966*^9}, 
   3.646156131199162*^9, 3.6461619942118797`*^9, 3.646162076350092*^9, 
   3.64616290229578*^9, 3.646163139690023*^9, 3.646163486022574*^9, 
   3.646163563853799*^9, 3.646195702188312*^9, 3.646197705599156*^9, 
   3.646197837211034*^9, 3.646199490658409*^9, 3.64622456718673*^9, 
   3.6462288369909153`*^9, 3.646229794659045*^9, 3.646230298984969*^9, 
   3.646231041305214*^9, 3.646231078719098*^9, 3.64638773364851*^9, 
   3.646389282929525*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", "a0", " ", "k"}], 
   SuperscriptBox["r", "2"]]}]], "Output",
 CellChangeTimes->{
  3.646144937304687*^9, 3.646145405880847*^9, 3.646147068330431*^9, 
   3.646149589437398*^9, 3.646150464734376*^9, 3.64615056362855*^9, 
   3.6461507417795763`*^9, 3.646153293082518*^9, 3.646153369078253*^9, 
   3.646153486158218*^9, {3.646156088143837*^9, 3.6461560980966*^9}, 
   3.646156131199162*^9, 3.6461619942118797`*^9, 3.646162076350092*^9, 
   3.64616290229578*^9, 3.646163139690023*^9, 3.646163486022574*^9, 
   3.646163563853799*^9, 3.646195702188312*^9, 3.646197705599156*^9, 
   3.646197837211034*^9, 3.646199490658409*^9, 3.64622456718673*^9, 
   3.6462288369909153`*^9, 3.646229794659045*^9, 3.646230298984969*^9, 
   3.646231041305214*^9, 3.646231078719098*^9, 3.64638773364851*^9, 
   3.6463892829346237`*^9}],

Cell[BoxData[
 FractionBox["a0", 
  SuperscriptBox["r", "2"]]], "Output",
 CellChangeTimes->{
  3.646144937304687*^9, 3.646145405880847*^9, 3.646147068330431*^9, 
   3.646149589437398*^9, 3.646150464734376*^9, 3.64615056362855*^9, 
   3.6461507417795763`*^9, 3.646153293082518*^9, 3.646153369078253*^9, 
   3.646153486158218*^9, {3.646156088143837*^9, 3.6461560980966*^9}, 
   3.646156131199162*^9, 3.6461619942118797`*^9, 3.646162076350092*^9, 
   3.64616290229578*^9, 3.646163139690023*^9, 3.646163486022574*^9, 
   3.646163563853799*^9, 3.646195702188312*^9, 3.646197705599156*^9, 
   3.646197837211034*^9, 3.646199490658409*^9, 3.64622456718673*^9, 
   3.6462288369909153`*^9, 3.646229794659045*^9, 3.646230298984969*^9, 
   3.646231041305214*^9, 3.646231078719098*^9, 3.64638773364851*^9, 
   3.646389282941786*^9}]
}, Open  ]],

Cell["\<\

Choose \[Xi] = -1  for MOND
and \[Xi]=1 for Newtonian Regime
and \[Xi]=0 for Exact solution\
\>", "Text",
 CellChangeTimes->{
  3.6461977284079313`*^9, {3.646197760888682*^9, 3.6461978330499563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Xi]", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"PO", "=", "4"}]}], "Input",
 CellChangeTimes->{{3.64615074308302*^9, 3.646150745774523*^9}, {
   3.646153374417891*^9, 3.6461533745448427`*^9}, {3.6461560916409597`*^9, 
   3.646156092328046*^9}, {3.646156134493623*^9, 3.646156139055497*^9}, {
   3.646162011918151*^9, 3.646162017821347*^9}, {3.646162101307242*^9, 
   3.646162134624879*^9}, {3.646162812409305*^9, 3.646162815533567*^9}, {
   3.6461956762731256`*^9, 3.646195677137662*^9}, {3.6461960396017838`*^9, 
   3.646196040462347*^9}, {3.646196218813753*^9, 3.646196219256274*^9}, {
   3.646197814255911*^9, 3.646197817861705*^9}, 3.646229810538848*^9, {
   3.646230017136084*^9, 3.646230018512948*^9}, {3.646230311555427*^9, 
   3.646230313924519*^9}, {3.64638773471905*^9, 3.64638776468456*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.646150801472425*^9, 3.646153375303096*^9, 3.646153508471272*^9, 
   3.646156139634603*^9, 3.64616201917444*^9, {3.646162106424206*^9, 
   3.646162135398336*^9}, 3.6461628164152813`*^9, 3.646162928733718*^9, 
   3.646163588241393*^9, 3.6461957086780453`*^9, 3.646196041720313*^9, 
   3.646196219903277*^9, 3.6461978450605507`*^9, 3.646199496516596*^9, 
   3.646224578273142*^9, 3.646229814712319*^9, 3.646230019443012*^9, {
   3.646230306921912*^9, 3.646230314458316*^9}, 3.646231084786784*^9, 
   3.6463849155096283`*^9, {3.6463877369930973`*^9, 3.646387765094092*^9}, 
   3.6463893342093*^9}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.646150801472425*^9, 3.646153375303096*^9, 3.646153508471272*^9, 
   3.646156139634603*^9, 3.64616201917444*^9, {3.646162106424206*^9, 
   3.646162135398336*^9}, 3.6461628164152813`*^9, 3.646162928733718*^9, 
   3.646163588241393*^9, 3.6461957086780453`*^9, 3.646196041720313*^9, 
   3.646196219903277*^9, 3.6461978450605507`*^9, 3.646199496516596*^9, 
   3.646224578273142*^9, 3.646229814712319*^9, 3.646230019443012*^9, {
   3.646230306921912*^9, 3.646230314458316*^9}, 3.646231084786784*^9, 
   3.6463849155096283`*^9, {3.6463877369930973`*^9, 3.646387765094092*^9}, 
   3.6463893342159*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"n", "==", "3"}]], "Input",
 CellChangeTimes->{{3.6461629412500477`*^9, 3.646162944169579*^9}, 
   3.646163481402894*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.646162948176938*^9, 3.646199498649247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"xPhi", "=", " ", 
  RowBox[{"Normal", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], 
           RowBox[{"2", " ", "n"}]]], " ", "k", " ", 
         SuperscriptBox["\[Epsilon]", 
          RowBox[{"\[Xi]", 
           FractionBox[
            RowBox[{
             RowBox[{"Sign", "[", "\[Xi]", "]"}], "+", "1"}], 
            RowBox[{"2", " ", "n"}]]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["2", "n"], 
               FractionBox["1", 
                SuperscriptBox["\[Epsilon]", 
                 RowBox[{"4", "\[Xi]", " "}]]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"n", "/", "2"}]], " ", 
             FractionBox["1", 
              SuperscriptBox["\[Epsilon]", 
               RowBox[{"2", "\[Xi]"}]]], 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]]}], "r"], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"n", ">", "0"}], " ", "&&", " ", 
       RowBox[{"r", ">", "0"}], " ", "&&", 
       RowBox[{"k", ">", "0"}], " ", "&&", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"xA", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["1", "n"]}]], " ", "k", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"4", "+", 
              RowBox[{
               SuperscriptBox["8", "n"], 
               FractionBox["1", 
                SuperscriptBox["\[Epsilon]", 
                 RowBox[{"4", "\[Xi]"}]]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["k", "r"], ")"}], 
                RowBox[{"2", " ", "n"}]]}]}]], "+", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["\[Epsilon]", 
               RowBox[{"2", "\[Xi]"}]]], 
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
          FractionBox["1", "n"]], " ", 
         SuperscriptBox["\[Epsilon]", 
          FractionBox[
           RowBox[{"\[Xi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sign", "[", "\[Xi]", "]"}], "+", "1"}], ")"}]}], 
           RowBox[{"2", "n"}]]]}], "r"], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"n", ">", "0"}], " ", "&&", " ", 
       RowBox[{"k", ">", "0"}], " ", "&&", " ", 
       RowBox[{"r", ">", "0"}], " ", "&&", " ", 
       RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.646144851088909*^9, 3.646144882364009*^9}, {
  3.646145255348678*^9, 3.646145256145092*^9}, {3.646146695748708*^9, 
  3.6461467006610518`*^9}, {3.646149654084717*^9, 3.6461496631276503`*^9}, {
  3.646150751662265*^9, 3.646150795659442*^9}, {3.646153460270423*^9, 
  3.646153465053568*^9}, {3.6461538079739513`*^9, 3.646153812122182*^9}, {
  3.646195740235429*^9, 3.6461957765702868`*^9}, {3.646389433520636*^9, 
  3.646389467681181*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SqrtBox["2"], " ", "k"}], "r"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], 
     RowBox[{"1", "+", "n"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "2"]}], "+", "n"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   SuperscriptBox["n", "2"]]}]], "Output",
 CellChangeTimes->{
  3.646144947189095*^9, 3.646145258370714*^9, {3.64614669444904*^9, 
   3.646146709313904*^9}, 3.646149188774453*^9, {3.6461496566495037`*^9, 
   3.6461496637439127`*^9}, 3.646150500651087*^9, 3.646150568293614*^9, 
   3.646150805239452*^9, 3.6461533862220087`*^9, {3.64615349456409*^9, 
   3.6461535141202793`*^9}, 3.6461538610570374`*^9, 3.646156149189452*^9, 
   3.646162028540984*^9, 3.646162115521223*^9, 3.646162154818143*^9, 
   3.646162838546857*^9, 3.646162967547337*^9, 3.6461634936791477`*^9, 
   3.6461635964373083`*^9, {3.646195735176886*^9, 3.646195777868787*^9}, 
   3.646196047040565*^9, 3.646196221908166*^9, 3.6461978529279413`*^9, 
   3.646199501375195*^9, 3.646224586145566*^9, {3.6462298100994062`*^9, 
   3.646229819001164*^9}, 3.6462303256946774`*^9, 3.646231088243153*^9, {
   3.646389337176956*^9, 3.6463893661405697`*^9}, {3.646389442388488*^9, 
   3.646389468213809*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "k"}], "r"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox[
       RowBox[{"3", " ", "n"}], "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], 
     RowBox[{"1", "+", "n"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], "+", 
      RowBox[{"3", " ", "n"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   SuperscriptBox["n", "2"]]}]], "Output",
 CellChangeTimes->{
  3.646144947189095*^9, 3.646145258370714*^9, {3.64614669444904*^9, 
   3.646146709313904*^9}, 3.646149188774453*^9, {3.6461496566495037`*^9, 
   3.6461496637439127`*^9}, 3.646150500651087*^9, 3.646150568293614*^9, 
   3.646150805239452*^9, 3.6461533862220087`*^9, {3.64615349456409*^9, 
   3.6461535141202793`*^9}, 3.6461538610570374`*^9, 3.646156149189452*^9, 
   3.646162028540984*^9, 3.646162115521223*^9, 3.646162154818143*^9, 
   3.646162838546857*^9, 3.646162967547337*^9, 3.6461634936791477`*^9, 
   3.6461635964373083`*^9, {3.646195735176886*^9, 3.646195777868787*^9}, 
   3.646196047040565*^9, 3.646196221908166*^9, 3.6461978529279413`*^9, 
   3.646199501375195*^9, 3.646224586145566*^9, {3.6462298100994062`*^9, 
   3.646229819001164*^9}, 3.6462303256946774`*^9, 3.646231088243153*^9, {
   3.646389337176956*^9, 3.6463893661405697`*^9}, {3.646389442388488*^9, 
   3.646389468222142*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.646144900526465*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Phi]2", "=", 
  RowBox[{
   RowBox[{"-", " ", 
    FractionBox["a0", 
     RowBox[{"2", "k"}]]}], " ", "xPhi"}]}], "\[IndentingNewLine]", 
 RowBox[{"A2", "=", " ", 
  RowBox[{
   RowBox[{"+", 
    FractionBox[
     RowBox[{" ", "a0"}], 
     RowBox[{"2", "k", " "}]]}], "xA"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a0", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "k"}], "r"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["k", "r"], ")"}], 
         RowBox[{"1", "+", "n"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["5", "2"]}], "+", "n"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["k", "r"], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "n"}]}]], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], 
       SuperscriptBox["n", "2"]]}], ")"}]}], 
   RowBox[{"2", " ", "k"}]]}]], "Output",
 CellChangeTimes->{
  3.646144951873939*^9, 3.6461452621923027`*^9, 3.64614671423*^9, 
   3.6461491929666653`*^9, 3.646149668661633*^9, 3.646150506861574*^9, 
   3.6461505711389227`*^9, 3.6461508115721617`*^9, 3.646153393646299*^9, 
   3.64615352064727*^9, 3.6461538735279293`*^9, 3.646156159295199*^9, 
   3.646162037519196*^9, 3.64616218956738*^9, 3.646162985046146*^9, 
   3.646163601921417*^9, 3.6461957941843348`*^9, 3.646196054129573*^9, 
   3.646196225880765*^9, 3.646197861970161*^9, 3.6461995107478437`*^9, 
   3.6462245966885767`*^9, 3.646229823361573*^9, 3.646230410311638*^9, {
   3.646231101945342*^9, 3.64623112410787*^9}, 3.646389509225676*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"a0", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "k"}], "r"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"3", " ", "n"}], "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", 
         RowBox[{"3", " ", "n"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], 
      SuperscriptBox["n", "2"]]}], ")"}]}], 
  RowBox[{"2", " ", "k"}]]], "Output",
 CellChangeTimes->{
  3.646144951873939*^9, 3.6461452621923027`*^9, 3.64614671423*^9, 
   3.6461491929666653`*^9, 3.646149668661633*^9, 3.646150506861574*^9, 
   3.6461505711389227`*^9, 3.6461508115721617`*^9, 3.646153393646299*^9, 
   3.64615352064727*^9, 3.6461538735279293`*^9, 3.646156159295199*^9, 
   3.646162037519196*^9, 3.64616218956738*^9, 3.646162985046146*^9, 
   3.646163601921417*^9, 3.6461957941843348`*^9, 3.646196054129573*^9, 
   3.646196225880765*^9, 3.646197861970161*^9, 3.6461995107478437`*^9, 
   3.6462245966885767`*^9, 3.646229823361573*^9, 3.646230410311638*^9, {
   3.646231101945342*^9, 3.64623112410787*^9}, 3.6463895092489157`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.646384899289197*^9, 3.6463849114444*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.646384901959115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", 
   RowBox[{"x_", ",", "n_"}], "]"}], "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Epsilon]", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"Sign", "[", "\[Xi]", "]"}], "-", "1"}]}], "n"]], 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          FractionBox[
           SuperscriptBox["x", 
            FractionBox["1", "2"]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", 
               FractionBox["n", "2"]], "+", 
              SuperscriptBox["\[Epsilon]", 
               RowBox[{" ", 
                RowBox[{"2", "\[Xi]"}]}]]}], "  ", ")"}], 
            FractionBox["1", "n"]]], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], 
        "]"}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"n", ">", "0"}], "&&", " ", 
        RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}], ",", "\[Epsilon]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"x_", ",", "n_"}], "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"\[Mu]", "[", 
     RowBox[{"x", ",", "n"}], "]"}], ",", "x"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.646144989880185*^9, 3.646145050751273*^9}, {
   3.646145220804867*^9, 3.646145220971484*^9}, {3.646149671572353*^9, 
   3.646149671755576*^9}, {3.6461508199209423`*^9, 3.6461508211097193`*^9}, {
   3.6461535327409687`*^9, 3.646153533114203*^9}, {3.6461538181107597`*^9, 
   3.646153828452347*^9}, {3.646195806957653*^9, 3.64619584755548*^9}, {
   3.646196125645295*^9, 3.646196153564561*^9}, 3.6461978951006947`*^9, {
   3.64622461047386*^9, 3.646224642488208*^9}, {3.6462300332427683`*^9, 
   3.646230116012665*^9}, {3.646231134780107*^9, 3.6462311355453463`*^9}, {
   3.6462313629704647`*^9, 3.646231412138027*^9}, {3.6463877507780952`*^9, 
   3.646387866527252*^9}, {3.6463893830725603`*^9, 3.6463894207708282`*^9}}],

Cell[BoxData[
 RowBox[{
  SqrtBox["x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     FractionBox[
      RowBox[{"1", "+", "n"}], "2"]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      FractionBox["1", "2"], "+", "n"}]], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["n", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{
      FractionBox["n", "2"], "+", 
      FractionBox[
       RowBox[{"1", "+", "n"}], "2"]}]], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"2", " ", "n"}]]}]], "Output",
 CellChangeTimes->{
  3.646388668073358*^9, 3.646389272920084*^9, 3.646389354283037*^9, {
   3.6463893844846888`*^9, 3.646389421566353*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["n", "2"], " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{
       FractionBox["3", "2"], "+", "n"}]], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], 
    RowBox[{
     FractionBox["3", "2"], "+", "n"}]], "+", 
   RowBox[{"n", " ", 
    SuperscriptBox["x", 
     FractionBox[
      RowBox[{"1", "+", "n"}], "2"]], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "x"}], 
        RowBox[{"3", "+", "n"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"1", "+", 
          FractionBox["n", "2"]}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"]}]]], "Output",
 CellChangeTimes->{
  3.646388668073358*^9, 3.646389272920084*^9, 3.646389354283037*^9, {
   3.6463893844846888`*^9, 3.646389421651103*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{
          FractionBox["3", "2"], "+", "n"}]], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{
        FractionBox["3", "2"], "+", "n"}]], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["x", 
        FractionBox[
         RowBox[{"1", "+", "n"}], "2"]], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "x"}], 
           RowBox[{"3", "+", "n"}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["x", 
            RowBox[{"1", "+", 
             FractionBox["n", "2"]}]], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "n"}]}]]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["n", "2"]}]], ",", "\[Epsilon]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6463887062627153`*^9, 3.646388716046426*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]], " "}], "3"], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"1", "+", "n"}], "2"]}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{
          FractionBox["3", "2"], "+", "n"}]], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", "2"], "+", "n"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"1", "+", 
          FractionBox["n", "2"], "+", 
          FractionBox[
           RowBox[{"1", "+", "n"}], "2"]}]], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "3"}], 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "2"}]]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646388892231359*^9, 3.646388939845573*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"n", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "n"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["n", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", "n"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "n"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"2", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "n"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.646389056322442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["x", "n"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", "2"], "+", "n"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["x", "n"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     RowBox[{"2", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "n"}]}], ")"}]}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646388953789377*^9, 3.646388963032638*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   SuperscriptBox["x", "n"], " ", 
   SuperscriptBox["\[Epsilon]", "4"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["n", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "n"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.64638895836276*^9, 3.6463889635728693`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      FractionBox[
       RowBox[{"0", "+", "n"}], "2"]], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{
       FractionBox["0", "2"], "+", "n"}]], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{
       FractionBox["n", "2"], "+", 
       FractionBox[
        RowBox[{"0", "+", "n"}], "2"]}]], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], 
    RowBox[{"2", " ", "n"}]]}]}]], "Input",
 CellChangeTimes->{{3.646388550409577*^9, 3.6463885624542837`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"n", "/", "2"}]], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "n"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "n"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["n", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", "n"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], 
   RowBox[{"2", " ", "n"}]]}]], "Output",
 CellChangeTimes->{{3.646144995842517*^9, 3.6461450513931513`*^9}, 
   3.646145221542224*^9, 3.646146719208055*^9, 3.646149205249567*^9, 
   3.646149672376916*^9, 3.6461505105181417`*^9, 3.646150574811355*^9, 
   3.6461508225169287`*^9, 3.64615339806032*^9, {3.6461535256766987`*^9, 
   3.646153533780924*^9}, 3.64615388084093*^9, 3.646156166803419*^9, 
   3.646162042971443*^9, 3.64616219545122*^9, 3.646162995322915*^9, 
   3.646163607022089*^9, 3.646195800079329*^9, {3.646195833713285*^9, 
   3.646195849878079*^9}, 3.646196059850127*^9, {3.646196126736438*^9, 
   3.646196154439823*^9}, 3.646196230571562*^9, {3.646197870834629*^9, 
   3.6461978961900043`*^9}, 3.6461995155703773`*^9, 3.646224644757678*^9, 
   3.6462298321260443`*^9, 3.646229864916025*^9, {3.6462300264417133`*^9, 
   3.646230097556344*^9}, 3.64623041515139*^9, {3.646231113930242*^9, 
   3.6462311456781483`*^9}, {3.646231363854866*^9, 3.646231412833342*^9}, {
   3.6463848876626587`*^9, 3.646384920362605*^9}, {3.646387743255939*^9, 
   3.6463878677669563`*^9}, 3.646388562856979*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"L", "[", 
    RowBox[{"x", ",", 
     FractionBox["3", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.646385300644205*^9, 3.646385354776369*^9}, {
  3.646385604946238*^9, 3.646385607819992*^9}, {3.6463856820573263`*^9, 
  3.646385726911087*^9}}],

Cell[BoxData[
 RowBox[{"3", "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "4"}]]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "4"}]]}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{"3", "/", "4"}]]}]}]], "Output",
 CellChangeTimes->{{3.646385679327826*^9, 3.646385727410222*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"1", "/", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "60"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "4"}]]}], "+", 
        RowBox[{"10", " ", 
         SqrtBox["x"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", 
          RowBox[{"3", "/", "4"}]]}], "+", 
        RowBox[{"3", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "4"}]]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "4"}]]}], "]"}]}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", 
        RowBox[{"1", "/", "4"}]]}], ")"}]}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.646385612054554*^9, 3.6463856263072643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"20", " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "4"}]]}], 
    RowBox[{"1", "+", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "4"}]]}]]}], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SqrtBox["x"]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["x", 
     RowBox[{"3", "/", "4"}]]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "4"}]]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "x"}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "4"}]]}], ")"}]}]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"5", "/", "4"}]], 
   RowBox[{"1", "+", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "4"}]]}], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "4"}]]}], "]"}]}], 
   RowBox[{"1", "+", 
    SuperscriptBox["x", 
     RowBox[{"1", "/", "4"}]]}]]}]], "Output",
 CellChangeTimes->{{3.6463856217288446`*^9, 3.6463856268301086`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"x", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"n", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6463853572930603`*^9, 3.64638536260165*^9}, {
  3.6463870416073523`*^9, 3.64638708498125*^9}, {3.646387136976962*^9, 
  3.646387164587143*^9}, {3.646387194601372*^9, 3.6463872299755497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"54", " ", 
     SuperscriptBox["n", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["n", "5"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["x", 
      RowBox[{
       RowBox[{"3", " ", "n"}], "/", "2"}]]}], "-", 
    RowBox[{"27", " ", "n", " ", 
     SuperscriptBox["x", "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", 
        RowBox[{"n", "/", "2"}]]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["n", "2"], " ", 
     SuperscriptBox["x", 
      RowBox[{"n", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"27", "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"n", "/", "2"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "n"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["n", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"54", "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"n", "/", "2"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", "n"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"3", " ", "n"}], "/", "2"}]]}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["x", 
       RowBox[{"3", "/", "2"}]], 
      RowBox[{"9", " ", 
       SuperscriptBox["n", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"9", " ", "n"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], 
       RowBox[{"5", "/", "2"}]],
      SeriesData[$CellContext`x, 0, {}, 3, 5, 2],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     Rational[1, 9] $CellContext`n^(-3)/(9 + 9 $CellContext`n + 
      2 $CellContext`n^2)}, 3, 5, 2],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{{3.646387147011674*^9, 3.646387169846301*^9}, {
  3.64638720872346*^9, 3.646387230483049*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6461450585824957`*^9, 3.646145090345707*^9}, {
   3.6461505168735723`*^9, 3.646150540306962*^9}, 3.646153825574314*^9, {
   3.6462247442187443`*^9, 3.646224746010376*^9}}],

Cell[CellGroupData[{

Cell[BoxData["n"], "Input",
 CellChangeTimes->{{3.646153885933269*^9, 3.646153885998427*^9}, 
   3.646162052005197*^9}],

Cell[BoxData["n"], "Output",
 CellChangeTimes->{3.6461620526009417`*^9, 3.646163012335182*^9, 
  3.646163613641741*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"la", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["l", "2"], 
    RowBox[{"2", " ", 
     SuperscriptBox["c", "4"]}]], " ", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["A2", "2"], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"l\[Phi]", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["l", "2"], 
    RowBox[{"2", " ", 
     SuperscriptBox["c", "4"]}]], " ", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[Phi]2", "2"], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.646145100285564*^9, 3.6461451583367043`*^9}, {
  3.6461452066960783`*^9, 3.646145207612371*^9}, {3.646149316551201*^9, 
  3.646149316758749*^9}, {3.646149531444788*^9, 3.646149531940033*^9}, {
  3.646149637551878*^9, 3.6461496382073936`*^9}, {3.646149683415964*^9, 
  3.6461496835927896`*^9}, {3.6461535480314703`*^9, 3.6461535486388693`*^9}, {
  3.6461538329391737`*^9, 3.646153839306279*^9}, {3.646195896505529*^9, 
  3.6461959089667892`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["l", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["k", "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["r", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"4", "+", 
         FractionBox[
          RowBox[{"3", " ", "n"}], "2"]}]], " ", 
       SuperscriptBox["c", "4"], " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", "n", " ", "r"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "n"}]}]], " ", 
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], 
        RowBox[{"2", " ", "n"}]], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["r", "2"]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["c", "4"]}]]], "Output",
 CellChangeTimes->{{3.646145101426759*^9, 3.646145159046817*^9}, 
   3.646145208840754*^9, 3.646145267958021*^9, {3.646145366663348*^9, 
   3.646145369647752*^9}, {3.646146726480728*^9, 3.646146752050668*^9}, 
   3.646149213283757*^9, 3.646149317521961*^9, 3.6461495324886312`*^9, 
   3.6461495688158827`*^9, 3.6461496388723917`*^9, {3.646149680799087*^9, 
   3.646149684295722*^9}, 3.646150543880993*^9, 3.646150583202355*^9, 
   3.646150830544264*^9, 3.646153406192881*^9, 3.6461535493949614`*^9, 
   3.646153889073866*^9, 3.64615625755833*^9, 3.6461620599633913`*^9, 
   3.646162202183833*^9, 3.646163027890695*^9, 3.646163617095068*^9, 
   3.646195863729607*^9, 3.6461959104287233`*^9, 3.646196174848358*^9, 
   3.646196234946135*^9, 3.646197903082971*^9, 3.646199532070724*^9, 
   3.64622987077674*^9, 3.646230420532742*^9, 3.646231156009295*^9, 
   3.646231417110034*^9, {3.646389528617301*^9, 3.6463895371980133`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["l", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["k", "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["r", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "+", 
         FractionBox["n", "2"]}]], " ", 
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], "n"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", "n", " ", 
       SuperscriptBox["r", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", "n"}]], " ", 
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["k", "r"], ")"}], 
        RowBox[{"2", " ", "n"}]], " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], 
      RowBox[{
       SuperscriptBox["l", "2"], " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["r", "2"]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["c", "4"]}]]], "Output",
 CellChangeTimes->{{3.646145101426759*^9, 3.646145159046817*^9}, 
   3.646145208840754*^9, 3.646145267958021*^9, {3.646145366663348*^9, 
   3.646145369647752*^9}, {3.646146726480728*^9, 3.646146752050668*^9}, 
   3.646149213283757*^9, 3.646149317521961*^9, 3.6461495324886312`*^9, 
   3.6461495688158827`*^9, 3.6461496388723917`*^9, {3.646149680799087*^9, 
   3.646149684295722*^9}, 3.646150543880993*^9, 3.646150583202355*^9, 
   3.646150830544264*^9, 3.646153406192881*^9, 3.6461535493949614`*^9, 
   3.646153889073866*^9, 3.64615625755833*^9, 3.6461620599633913`*^9, 
   3.646162202183833*^9, 3.646163027890695*^9, 3.646163617095068*^9, 
   3.646195863729607*^9, 3.6461959104287233`*^9, 3.646196174848358*^9, 
   3.646196234946135*^9, 3.646197903082971*^9, 3.646199532070724*^9, 
   3.64622987077674*^9, 3.646230420532742*^9, 3.646231156009295*^9, 
   3.646231417110034*^9, {3.646389528617301*^9, 3.6463895372788887`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a0", "=", " ", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     FractionBox[
      SuperscriptBox["c", "2"], "l"], "k"}]}], "\[IndentingNewLine]", 
   RowBox[{"k1", "=", "k"}], "\[IndentingNewLine]", 
   RowBox[{"k2", "=", 
    RowBox[{"-", "k"}]}], "\[IndentingNewLine]", 
   RowBox[{"kt1", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], "k"}]}], "\[IndentingNewLine]", 
   RowBox[{"kt2", "=", 
    RowBox[{
     FractionBox["1", "4"], "k"}]}]}]}]], "Input",
 CellChangeTimes->{{3.64615042865935*^9, 3.646150430076762*^9}, {
  3.64615357019613*^9, 3.646153579619144*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["c", "2"], " ", "k"}], "l"]], "Output",
 CellChangeTimes->{3.6461506007933702`*^9, 3.646150875721479*^9, 
  3.646153418432901*^9, 3.646153580454658*^9, 3.646156368969483*^9, 
  3.646162082353705*^9, 3.6461622302285*^9, 3.6461631480396*^9, 
  3.646163624516736*^9, 3.646195975421568*^9, 3.6461979421341467`*^9, 
  3.646199535556377*^9, 3.6462298751135406`*^9, 3.6462304246711884`*^9, 
  3.646231164257862*^9, 3.6463895351725407`*^9}],

Cell[BoxData["k"], "Output",
 CellChangeTimes->{3.6461506007933702`*^9, 3.646150875721479*^9, 
  3.646153418432901*^9, 3.646153580454658*^9, 3.646156368969483*^9, 
  3.646162082353705*^9, 3.6461622302285*^9, 3.6461631480396*^9, 
  3.646163624516736*^9, 3.646195975421568*^9, 3.6461979421341467`*^9, 
  3.646199535556377*^9, 3.6462298751135406`*^9, 3.6462304246711884`*^9, 
  3.646231164257862*^9, 3.646389535178343*^9}],

Cell[BoxData[
 RowBox[{"-", "k"}]], "Output",
 CellChangeTimes->{3.6461506007933702`*^9, 3.646150875721479*^9, 
  3.646153418432901*^9, 3.646153580454658*^9, 3.646156368969483*^9, 
  3.646162082353705*^9, 3.6461622302285*^9, 3.6461631480396*^9, 
  3.646163624516736*^9, 3.646195975421568*^9, 3.6461979421341467`*^9, 
  3.646199535556377*^9, 3.6462298751135406`*^9, 3.6462304246711884`*^9, 
  3.646231164257862*^9, 3.6463895351869593`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["k", "4"]}]], "Output",
 CellChangeTimes->{3.6461506007933702`*^9, 3.646150875721479*^9, 
  3.646153418432901*^9, 3.646153580454658*^9, 3.646156368969483*^9, 
  3.646162082353705*^9, 3.6461622302285*^9, 3.6461631480396*^9, 
  3.646163624516736*^9, 3.646195975421568*^9, 3.6461979421341467`*^9, 
  3.646199535556377*^9, 3.6462298751135406`*^9, 3.6462304246711884`*^9, 
  3.646231164257862*^9, 3.6463895351915913`*^9}],

Cell[BoxData[
 FractionBox["k", "4"]], "Output",
 CellChangeTimes->{3.6461506007933702`*^9, 3.646150875721479*^9, 
  3.646153418432901*^9, 3.646153580454658*^9, 3.646156368969483*^9, 
  3.646162082353705*^9, 3.6461622302285*^9, 3.6461631480396*^9, 
  3.646163624516736*^9, 3.646195975421568*^9, 3.6461979421341467`*^9, 
  3.646199535556377*^9, 3.6462298751135406`*^9, 3.6462304246711884`*^9, 
  3.646231164257862*^9, 3.64638953519576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"T00", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "k2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Mu]", "[", 
             RowBox[{"la", ",", "n"}], "]"}], "  ", 
            SuperscriptBox["A2", "2"]}], " ", "-", " ", 
           RowBox[{
            FractionBox[
             SuperscriptBox["c", "4"], 
             SuperscriptBox["l", "2"]], 
            RowBox[{"L", "[", 
             RowBox[{"la", ",", "n"}], "]"}]}]}], "   ", ")"}]}], "+", " ", 
        RowBox[{
         FractionBox["1", "k1"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], 
           SuperscriptBox["A1", "2"]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"n", ">", "0"}], " ", "&&", " ", 
      RowBox[{"a0", ">", "0"}], " ", "&&", " ", 
      RowBox[{"c", ">", "0"}], " ", "&&", " ", 
      RowBox[{"l", " ", ">", "0"}], "  ", "&&", " ", 
      RowBox[{"k", ">", "0"}], " ", "&&", " ", 
      RowBox[{"r", ">", "0"}], " ", "&&", " ", 
      RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"T00t", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "kt2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Mu]", "[", 
             RowBox[{"l\[Phi]", ",", "n"}], "]"}], "  ", 
            SuperscriptBox["\[Phi]2", "2"]}], " ", "-", " ", 
           RowBox[{
            FractionBox[
             SuperscriptBox["c", "4"], 
             SuperscriptBox["l", "2"]], 
            RowBox[{"L", "[", 
             RowBox[{"l\[Phi]", ",", "n"}], "]"}]}]}], "   ", ")"}]}], "+", 
        " ", 
        RowBox[{
         FractionBox["1", "kt1"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], 
           SuperscriptBox["\[Phi]1", "2"]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "PO"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"n", ">", "0"}], " ", "&&", " ", 
      RowBox[{"a0", ">", "0"}], " ", "&&", " ", 
      RowBox[{"c", ">", "0"}], " ", "&&", " ", 
      RowBox[{"l", " ", ">", "0"}], "  ", "&&", " ", 
      RowBox[{"k", ">", "0"}], " ", "&&", " ", 
      RowBox[{"r", ">", "0"}], " ", "&&", " ", 
      RowBox[{"\[Epsilon]", ">", "0"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.646145229149876*^9, 3.6461452795484247`*^9}, {
  3.646145318634337*^9, 3.646145359198348*^9}, {3.646146782717162*^9, 
  3.646146789501292*^9}, {3.64614682358869*^9, 3.646146829356333*^9}, {
  3.646146944805236*^9, 3.6461469759140053`*^9}, {3.646149223826254*^9, 
  3.646149252929533*^9}, {3.646149306821917*^9, 3.646149307548123*^9}, {
  3.646149538728467*^9, 3.646149543463461*^9}, {3.646149613742557*^9, 
  3.646149614358026*^9}, {3.646149645661582*^9, 3.646149646380537*^9}, {
  3.646149720763542*^9, 3.646149740420101*^9}, {3.6461497710290737`*^9, 
  3.646149830039748*^9}, {3.646150878973063*^9, 3.6461508927397413`*^9}, {
  3.646150994328281*^9, 3.646150999075087*^9}, {3.646153553592951*^9, 
  3.646153553968934*^9}, {3.646153846884096*^9, 3.64615384761141*^9}, {
  3.646195876608876*^9, 3.6461958829101057`*^9}, {3.6461959179343357`*^9, 
  3.64619599835748*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["c", "4"], " ", 
   SuperscriptBox["k", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"24", " ", "k"}], "+", 
     RowBox[{
      SqrtBox["2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "+", 
            FractionBox[
             RowBox[{"3", " ", "n"}], "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["k", "r"], ")"}], "n"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "n"}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["8", "n"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["k", "r"], ")"}], 
           RowBox[{"2", " ", "n"}]], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["r", "4"]}]]], "Output",
 CellChangeTimes->{{3.646162067170084*^9, 3.646162091020163*^9}, 
   3.646162227401141*^9, 3.6461622746235313`*^9, 3.6461630984125757`*^9, 
   3.646163204069318*^9, 3.6461637719212914`*^9, {3.646195870937336*^9, 
   3.646195883800108*^9}, {3.646195969654954*^9, 3.6461960037136087`*^9}, 
   3.64619618476005*^9, 3.646196243518388*^9, 3.6461979160929728`*^9, 
   3.646198001922488*^9, 3.646199553786829*^9, 3.646229928061563*^9, 
   3.646230471695469*^9, 3.646231179602913*^9, 3.646231429155685*^9, 
   3.646389544472218*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["c", "4"], " ", 
   SuperscriptBox["k", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "k"}], "+", 
     RowBox[{
      SqrtBox["2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["2", 
           RowBox[{"2", "+", 
            FractionBox["n", "2"]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["k", "r"], ")"}], "n"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "n"}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["2", "n"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["k", "r"], ")"}], 
           RowBox[{"2", " ", "n"}]], " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], 
         RowBox[{
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["l", "2"], " ", 
   SuperscriptBox["r", "4"]}]]], "Output",
 CellChangeTimes->{{3.646162067170084*^9, 3.646162091020163*^9}, 
   3.646162227401141*^9, 3.6461622746235313`*^9, 3.6461630984125757`*^9, 
   3.646163204069318*^9, 3.6461637719212914`*^9, {3.646195870937336*^9, 
   3.646195883800108*^9}, {3.646195969654954*^9, 3.6461960037136087`*^9}, 
   3.64619618476005*^9, 3.646196243518388*^9, 3.6461979160929728`*^9, 
   3.646198001922488*^9, 3.646199553786829*^9, 3.646229928061563*^9, 
   3.646230471695469*^9, 3.646231179602913*^9, 3.646231429155685*^9, 
   3.646389546998829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"T00", "+", "T00t"}], ",", " ", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"r", ">", "0"}], " ", "&&", " ", 
        RowBox[{"n", ">", "0"}], " ", "&&", " ", 
        RowBox[{"k", ">", "0"}]}]}]}], "]"}], ",", "\[Epsilon]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6461960106495113`*^9, 3.646196022154011*^9}, {
  3.646196305853724*^9, 3.6461963506928053`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.646389762672369*^9, 3.646389826640748*^9}}],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["c", "4"], " ", 
         SuperscriptBox["k", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox["r", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          FractionBox["n", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "n"}]]}], ")"}], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["k", "r"], ")"}], "n"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{
        SuperscriptBox["l", "2"], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "n"}], ")"}], " ", 
        SuperscriptBox["r", "3"]}]]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["c", "4"], " ", 
        SuperscriptBox["k", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["l", "2"], " ", 
        SuperscriptBox["r", "3"]}]]}], ")"}]}], ",", "\[Epsilon]"}], "]"}]], \
"Input",
 CellChangeTimes->{{3.64638982874196*^9, 3.64638986384247*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["n", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", "n"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], "n"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{3.64638992740619*^9}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["n", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["2", 
       RowBox[{"1", "+", "n"}]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["k", "r"], ")"}], "n"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"n", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "n"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.6463899275781193`*^9}]
}, Open  ]]
},
WindowSize->{807, 700},
WindowMargins->{{Automatic, 37}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 150, 3, 52, "Input"],
Cell[732, 27, 118, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[887, 34, 445, 13, 121, "Input"],
Cell[1335, 49, 843, 15, 47, "Output"],
Cell[2181, 66, 875, 16, 47, "Output"],
Cell[3059, 84, 820, 14, 47, "Output"]
}, Open  ]],
Cell[3894, 101, 211, 7, 87, "Text"],
Cell[CellGroupData[{
Cell[4130, 112, 851, 13, 52, "Input"],
Cell[4984, 127, 663, 11, 31, "Output"],
Cell[5650, 140, 646, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6333, 155, 144, 3, 31, "Input"],
Cell[6480, 160, 95, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6612, 166, 4126, 111, 265, "Input"],
Cell[10741, 279, 1732, 44, 62, "Output"],
Cell[12476, 325, 1743, 44, 62, "Output"]
}, Open  ]],
Cell[14234, 372, 68, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[14327, 377, 317, 11, 84, "Input"],
Cell[14647, 390, 1705, 45, 89, "Output"],
Cell[16355, 437, 1667, 44, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18059, 486, 90, 1, 31, "Input"],
Cell[18152, 489, 70, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18259, 495, 2150, 53, 158, "Input"],
Cell[20412, 550, 821, 28, 59, "Output"],
Cell[21236, 580, 1178, 39, 80, "Output"]
}, Open  ]],
Cell[22429, 622, 1313, 40, 104, "Input"],
Cell[CellGroupData[{
Cell[23767, 666, 1520, 48, 90, "Input"],
Cell[25290, 716, 809, 27, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26136, 748, 701, 21, 80, "Input"],
Cell[26840, 771, 399, 12, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27276, 788, 794, 26, 81, "Input"],
Cell[28073, 816, 1548, 32, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29658, 853, 341, 8, 67, "Input"],
Cell[30002, 863, 536, 18, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30575, 886, 1073, 34, 85, "Input"],
Cell[31651, 922, 1591, 58, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33279, 985, 593, 14, 52, "Input"],
Cell[33875, 1001, 2124, 67, 80, "Output"]
}, Open  ]],
Cell[36014, 1071, 220, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[36259, 1078, 119, 2, 31, "Input"],
Cell[36381, 1082, 119, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36537, 1089, 1235, 33, 93, "Input"],
Cell[37775, 1124, 2284, 57, 89, "Output"],
Cell[40062, 1183, 2251, 56, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42350, 1244, 669, 19, 182, "Input"],
Cell[43022, 1265, 522, 10, 51, "Output"],
Cell[43547, 1277, 419, 6, 31, "Output"],
Cell[43969, 1285, 438, 7, 31, "Output"],
Cell[44410, 1294, 459, 8, 46, "Output"],
Cell[44872, 1304, 438, 7, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45347, 1316, 3664, 93, 167, "Input"],
Cell[49014, 1411, 1836, 49, 89, "Output"],
Cell[50853, 1462, 1800, 48, 85, "Output"]
}, Open  ]],
Cell[52668, 1513, 541, 14, 52, "Input"],
Cell[53212, 1529, 111, 1, 52, "Input"],
Cell[53326, 1532, 1523, 48, 76, "Input"],
Cell[CellGroupData[{
Cell[54874, 1584, 580, 20, 62, "Input"],
Cell[55457, 1606, 584, 20, 62, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica/knPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     19786,        541]
NotebookOptionsPosition[     18462,        495]
NotebookOutlinePosition[     18809,        510]
CellTagsIndexPosition[     18766,        507]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "[", 
   RowBox[{"r_", ",", "k_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["2", 
          RowBox[{"1", "+", 
           FractionBox["1", "n"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["2", "n"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["k", "r"], ")"}], 
               RowBox[{"2", " ", "n"}]]}]}]], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"n", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
         FractionBox["1", "n"]], " ", "r"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "+", 
          FractionBox["1", "n"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["8", "n"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["k", "r"], ")"}], 
               RowBox[{"2", " ", "n"}]]}]}]], "+", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{
              RowBox[{"3", " ", "n"}], "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["k", "r"], ")"}], "n"]}]}], ")"}], 
         FractionBox["1", "n"]], " ", "r"}]}]]}]], "-", "2"}]}]], "Input",
 CellChangeTimes->{{3.6450227197344923`*^9, 3.6450227254286423`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Data1Sigma", "=", 
    RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"r0", "=", "0.1"}], "\[IndentingNewLine]", 
   RowBox[{"k0", "=", "0.1"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<", "400"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"1.0", "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{"i", "/", "100"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "k", ",", "p"}], "]"}], "==", "0.04"}], ",", 
           " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", 
               RowBox[{"r", ",", "k", ",", "p"}], "]"}], ",", "r"}], "]"}], 
            "\[Equal]", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "k0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"k0", "=", 
       RowBox[{"k", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r0", "=", 
       RowBox[{"r", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Data1Sigma", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Data1Sigma", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"p", ",", "k0"}], "}"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.64502670337216*^9, 3.645026707900393*^9}, {
   3.645026809871863*^9, 3.645026810070921*^9}, {3.645026945590054*^9, 
   3.645026945794346*^9}, {3.6450270230987177`*^9, 3.645027024306118*^9}, 
   3.645027263571727*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.645026708947698*^9, 3.645026811103922*^9, 
  3.645026954825054*^9, 3.645027031399228*^9, 3.6450272652574472`*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.645026708947698*^9, 3.645026811103922*^9, 
  3.645026954825054*^9, 3.645027031399228*^9, 3.6450272652772417`*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.645026708947698*^9, 3.645026811103922*^9, 
  3.645026954825054*^9, 3.645027031399228*^9, 3.645027265293158*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Data2Sigma", "=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"r0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"k0", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<", "400"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"1.0", "+", " ", 
      RowBox[{"5", " ", 
       RowBox[{"i", "/", "100"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"r", ",", "k", ",", "p"}], "]"}], "==", "0.08"}], ",", " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "k", ",", "p"}], "]"}], ",", "r"}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "k0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"k0", "=", 
     RowBox[{"k", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"r0", "=", 
     RowBox[{"r", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Data2Sigma", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Data2Sigma", ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"p", ",", "k0"}], "}"}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.6450227691660852`*^9, 3.645022805594763*^9}, 
   3.645022839643853*^9, {3.6450230287650967`*^9, 3.645023151409786*^9}, {
   3.645023195832798*^9, 3.6450231988103228`*^9}, {3.645023278474934*^9, 
   3.645023279888893*^9}, {3.64502331781851*^9, 3.645023320913044*^9}, {
   3.645023357372628*^9, 3.645023368133984*^9}, {3.645025134428796*^9, 
   3.6450252512162046`*^9}, {3.645025313653204*^9, 3.645025314429429*^9}, {
   3.645025350299694*^9, 3.6450254958242598`*^9}, {3.645025537504333*^9, 
   3.645025637850257*^9}, {3.645025675722348*^9, 3.6450257194500237`*^9}, {
   3.645026037961967*^9, 3.645026123835918*^9}, {3.6450262466013613`*^9, 
   3.645026407450626*^9}, {3.645026438955702*^9, 3.645026439402483*^9}, {
   3.645026537236967*^9, 3.645026539398334*^9}, {3.64502668225994*^9, 
   3.645026683069603*^9}, {3.64502731226443*^9, 3.645027319239297*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.6450227766026583`*^9, 3.645022806291013*^9}, 
   3.645022840403709*^9, 3.6450230414825697`*^9, 3.645023073721332*^9, {
   3.6450231124830427`*^9, 3.6450231532726517`*^9}, 3.6450231995148897`*^9, 
   3.645023281251811*^9, 3.645023407981283*^9, {3.6450252390938272`*^9, 
   3.645025252706401*^9}, {3.645025301974053*^9, 3.645025316045742*^9}, {
   3.6450253617037773`*^9, 3.645025496852337*^9}, {3.645025538575989*^9, 
   3.645025638581769*^9}, 3.645025692733294*^9, 3.6450257905427017`*^9, {
   3.645026065157359*^9, 3.645026093422333*^9}, 3.645026137921629*^9, 
   3.645026249108674*^9, {3.64502627956933*^9, 3.645026408999076*^9}, 
   3.645026441004393*^9, 3.645026547932239*^9, 3.645026862661133*^9, 
   3.645027320531186*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{{3.6450227766026583`*^9, 3.645022806291013*^9}, 
   3.645022840403709*^9, 3.6450230414825697`*^9, 3.645023073721332*^9, {
   3.6450231124830427`*^9, 3.6450231532726517`*^9}, 3.6450231995148897`*^9, 
   3.645023281251811*^9, 3.645023407981283*^9, {3.6450252390938272`*^9, 
   3.645025252706401*^9}, {3.645025301974053*^9, 3.645025316045742*^9}, {
   3.6450253617037773`*^9, 3.645025496852337*^9}, {3.645025538575989*^9, 
   3.645025638581769*^9}, 3.645025692733294*^9, 3.6450257905427017`*^9, {
   3.645026065157359*^9, 3.645026093422333*^9}, 3.645026137921629*^9, 
   3.645026249108674*^9, {3.64502627956933*^9, 3.645026408999076*^9}, 
   3.645026441004393*^9, 3.645026547932239*^9, 3.645026862661133*^9, 
   3.645027320541737*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{{3.6450227766026583`*^9, 3.645022806291013*^9}, 
   3.645022840403709*^9, 3.6450230414825697`*^9, 3.645023073721332*^9, {
   3.6450231124830427`*^9, 3.6450231532726517`*^9}, 3.6450231995148897`*^9, 
   3.645023281251811*^9, 3.645023407981283*^9, {3.6450252390938272`*^9, 
   3.645025252706401*^9}, {3.645025301974053*^9, 3.645025316045742*^9}, {
   3.6450253617037773`*^9, 3.645025496852337*^9}, {3.645025538575989*^9, 
   3.645025638581769*^9}, 3.645025692733294*^9, 3.6450257905427017`*^9, {
   3.645026065157359*^9, 3.645026093422333*^9}, 3.645026137921629*^9, 
   3.645026249108674*^9, {3.64502627956933*^9, 3.645026408999076*^9}, 
   3.645026441004393*^9, 3.645026547932239*^9, 3.645026862661133*^9, 
   3.645027320550098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Data3Sigma", "=", 
    RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"r0", "=", "0.1"}], "\[IndentingNewLine]", 
   RowBox[{"k0", "=", "0.1"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<", "400"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"1.0", "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{"i", "/", "100"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Gamma]", "[", 
             RowBox[{"r", ",", "k", ",", "p"}], "]"}], "==", "0.12"}], ",", 
           " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"\[Gamma]", "[", 
               RowBox[{"r", ",", "k", ",", "p"}], "]"}], ",", "r"}], "]"}], 
            "\[Equal]", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "k0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "r0"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"k0", "=", 
       RowBox[{"k", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r0", "=", 
       RowBox[{"r", "/.", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Data3Sigma", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Data3Sigma", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"p", ",", "k0"}], "}"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6450273673733673`*^9, 3.645027390617008*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.645027393442943*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.645027393455167*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.645027393495187*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"knPlot", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Data1Sigma", ",", "Data2Sigma", ",", "Data3Sigma"}], "}"}], ",",
     " ", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", " ", 
    RowBox[{"Filling", "\[Rule]", " ", "Bottom"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[Kappa]"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645023654842668*^9, 3.6450236552210693`*^9}, {
  3.6450237878821907`*^9, 3.645023791835446*^9}, {3.645026623496129*^9, 
  3.645026626323866*^9}, {3.6450267507575502`*^9, 3.6450267617807713`*^9}, {
  3.645027181886656*^9, 3.645027249402831*^9}, {3.6450274427041597`*^9, 
  3.645027521871457*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Desktop/Randers/pic/knPlot.pdf\>\"", ",", "knPlot"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.645027464734467*^9, 3.645027470160759*^9}, {
  3.645027534863244*^9, 3.6450275854896927`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"nlm", "=", 
   RowBox[{"NonlinearModelFit", "[", 
    RowBox[{"Data3Sigma", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", 
         RowBox[{"\[Alpha]1", " ", "n"}], " ", "+", " ", 
         RowBox[{"\[Alpha]2", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"\[Alpha]3", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{"\[Alpha]4", " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"\[Alpha]5", " ", 
          SuperscriptBox["n", "5"]}], "+", 
         RowBox[{"\[Alpha]6", " ", 
          SuperscriptBox["n", "6"]}], "+", 
         RowBox[{"\[Alpha]7", " ", 
          SuperscriptBox["n", "7"]}], "+", 
         RowBox[{"\[Alpha]8", " ", 
          SuperscriptBox["n", "8"]}], "+", 
         RowBox[{"\[Alpha]9", " ", 
          SuperscriptBox["n", "9"]}]}], ")"}], "  ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Beta]"}], "  ", "n"}], "]"}]}], "+", "\[Eta]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Alpha]", ",", "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", 
       "\[Alpha]4", ",", "\[Alpha]5", ",", "\[Alpha]6", ",", "\[Alpha]7", ",",
        "\[Alpha]8", ",", "\[Alpha]9", ",", " ", "\[Beta]", ",", "\[Eta]"}], 
      "}"}], ",", "n"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6450234503454323`*^9, 3.645023455853937*^9}, {
  3.645023605964602*^9, 3.645023610001183*^9}, {3.645023692819613*^9, 
  3.645023731654338*^9}, {3.645028548895522*^9, 3.645028552133031*^9}, {
  3.645029264199312*^9, 3.645029280829351*^9}}],

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"nlm", "[", "n", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "20"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645023507839036*^9, 3.645023531213579*^9}, {
  3.6450235723696957`*^9, 3.64502357744454*^9}, {3.645023630072177*^9, 
  3.645023644084297*^9}, {3.645029211566818*^9, 3.6450292495707283`*^9}, {
  3.645029308671597*^9, 3.6450293117984324`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{"A", ",", "B"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645029389747892*^9, 3.645029395256452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nlm", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.645023619991622*^9, 3.645023622977182*^9}}],

Cell[BoxData["0.12986975923283894`"], "Output",
 CellChangeTimes->{3.6450236236829453`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"A", ",", "B"}], "]"}]], "Input",
 CellChangeTimes->{{3.645023667210441*^9, 3.6450236720252542`*^9}}],

Cell[BoxData[
 RowBox[{"Test", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.02", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"r", ",", 
         FractionBox["1", "5"], ",", "1"}], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[Gamma]", "[", 
        RowBox[{"r", ",", 
         FractionBox["1", "6"], ",", "1"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      SuperscriptBox[
       RowBox[{"10", " "}], 
       RowBox[{"-", "2"}]], ",", 
      RowBox[{"10", "^", "3"}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["\"\<r\>\"", 
        RowBox[{"OverTilde", "[", "\"\<r\>\"", "]"}]], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           RowBox[{"OverTilde", "[", "\"\<\[Gamma]\>\"", "]"}], "n"], "-", 
          "2"}], ")"}]}]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["1", "6"]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.645024341555394*^9, 3.64502438965816*^9}, {
  3.648638170671875*^9, 3.6486380626875*^9}, {3.648638142140625*^9, 
  3.6486381665625*^9}, {3.648639380515625*^9, 3.6486394928125*^9}, {
  3.64864059734375*^9, 3.64864060234375*^9}, {3.6487906364375*^9, 
  3.64879064115625*^9}, {3.64879148471875*^9, 3.648791531484375*^9}, {
  3.648791624375*^9, 3.648791636203125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<PWGL.pdf\>\"", ",", "Test"}], "]"}]], "Input",
 CellChangeTimes->{{3.648640608953125*^9, 3.648640688703125*^9}, {
  3.648640752390625*^9, 3.6486407550625*^9}, {3.6486410691875*^9, 
  3.64864107596875*^9}}],

Cell[BoxData["\<\"PWGL.pdf\"\>"], "Output",
 CellChangeTimes->{3.648640644546875*^9, 3.6486406916875*^9, 
  3.64864075640625*^9, 3.648641077359375*^9, 3.648791645796875*^9}]
}, Open  ]]
},
WindowSize->{1272, 795},
WindowMargins->{{-27, Automatic}, {Automatic, -42}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2132, 67, 109, "Input"],
Cell[CellGroupData[{
Cell[2714, 91, 2089, 55, 232, "Input"],
Cell[4806, 148, 180, 3, 31, "Output"],
Cell[4989, 153, 166, 2, 31, "Output"],
Cell[5158, 157, 164, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5359, 164, 2575, 60, 212, "Input"],
Cell[7937, 226, 796, 12, 31, "Output"],
Cell[8736, 240, 782, 11, 31, "Output"],
Cell[9521, 253, 782, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10340, 269, 1918, 52, 232, "Input"],
Cell[12261, 323, 87, 2, 31, "Output"],
Cell[12351, 327, 73, 1, 31, "Output"],
Cell[12427, 330, 73, 1, 31, "Output"]
}, Open  ]],
Cell[12515, 334, 810, 17, 31, "Input"],
Cell[13328, 353, 244, 5, 31, "Input"],
Cell[13575, 360, 1637, 38, 76, "Input"],
Cell[15215, 400, 528, 11, 31, "Input"],
Cell[15746, 413, 183, 4, 52, "Input"],
Cell[CellGroupData[{
Cell[15954, 421, 122, 2, 31, "Input"],
Cell[16079, 425, 91, 1, 31, "Output"]
}, Open  ]],
Cell[16185, 429, 148, 3, 31, "Input"],
Cell[16336, 434, 1650, 45, 84, "Input"],
Cell[CellGroupData[{
Cell[18011, 483, 259, 5, 31, "Input"],
Cell[18273, 490, 173, 2, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

